Analysis of the calculated X-X ro-vibrational transition intensities in molecular hydrogen

The potential-energy and quadrupole-moment functions of the H$_2$ ground electronic state are well known in literature (Komasa et al., 2019; Wolniewicz et al., 1998), and the line list of the vibrational-rotational transitions was calculated (Roueff et al., 2019). In this paper, we analyze the calculated intensities in order to learn how the intensities will change when analytic quadrupole-moment functions fitted to the ab initio and experimental data are used instead of spline-interpolated functions. We found that the use of splines does not deteriorate the intensities and does not lead to nonphysical saturation, as in heavier molecules, owing to the high precision of the ab initio data and the high density of the grid. The accuracy of the calculated intensities is estimated up to high overtones. Extraction of new spectroscopic information from the observational data that supplements the laboratory measurements is performed. The laboratory and observational data do not help increase the quality of the analytic functions. Numerous anomalies resulting from the destructive interference are identified in the calculated line lists, some of them being situated within the recently observed spectral regions, 1.5-2.5 $\mu$m. The intensities of these anomalies can be sensitive to the form of the molecular functions as well as to the proton-to-electron mass ratio. In this connection, the similar Le Roy anomalies (Brown and LeRoy, 1973; Le Roy and Vrscay, 1975) also arising due to the destructive interference in the Lyman and Werner systems are discussed.

==> anc/Fit_OUT_Irreg15_Paper_em1.txt <==

 Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of 
 the calculated X-X ro-vibrational transition intensities in molecular hydrogen". 

 This file contains sections "QMF" and "EinA".

 Notations:
 RMS for Q2ofr, root-mean-square deviation, Eq.(3), of the given analytical QMF from set II ab initio values.
 RMS for Quadr, root-mean-square deviation, Eq.(3), of the given analytical QMF from set I ab initio values.
 Red_chi2 for QMF, reduced chi^2 of Eq.(2) for the qudrupole-moment function.
 Red_chi2 for TQM, reduced chi^2 of Eq.(2) for the transition quadrupole moment.

 Quadrupole moment and bond length are in au.
 sig, uncertainties sigma_{alpha,i} (au) in Eq.(2).
 Nu_cm, transition frequency in 1/cm.



 Section QMF:
 
 The values of the sets I and II ab initio QMFs (column "abinitio") at the respective grid points ("R_au");
 the given analytical QMF ("fit"); difference between the analytical QMF and ab initio ("delta"); uncertainties ("sig");
 and the relative difference ("|delta/sig|").  

        R_au           abini            fit             delta          sig         |delta/sig|

     1.000000E-01    5.902872E-03    5.952683E-03    4.981072E-05    1.000000E-05    4.9811
     2.000000E-01    2.341888E-02    2.343651E-02    1.762217E-05    1.000000E-05    1.7622
     4.000000E-01    9.139913E-02    9.137905E-02   -2.007776E-05    1.000000E-05    2.0078
     6.000000E-01    1.993040E-01    1.993285E-01    2.452494E-05    1.000000E-05    2.4525
     8.000000E-01    3.417072E-01    3.417040E-01   -3.139987E-06    1.000000E-05    0.3140
     1.000000E+00    5.126113E-01    5.125887E-01   -2.262578E-05    1.000000E-05    2.2626
     1.100000E+00    6.067152E-01    6.067033E-01   -1.191426E-05    1.000000E-05    1.1914
     1.200000E+00    7.054201E-01    7.054250E-01    4.910902E-06    1.000000E-05    0.4911
     1.300000E+00    8.077960E-01    8.078147E-01    1.862438E-05    1.000000E-05    1.8624
     1.400000E+00    9.128665E-01    9.128895E-01    2.293824E-05    1.000000E-05    2.2938
     1.500000E+00    1.019607E+00    1.019624E+00    1.666255E-05    1.000000E-05    1.6663
     1.600000E+00    1.126944E+00    1.126947E+00    3.284092E-06    1.000000E-05    0.3284
     1.700000E+00    1.233756E+00    1.233745E+00   -1.112099E-05    1.000000E-05    1.1121
     1.800000E+00    1.338875E+00    1.338854E+00   -2.068018E-05    1.000000E-05    2.0680
     1.900000E+00    1.441090E+00    1.441068E+00   -2.180142E-05    1.000000E-05    2.1801
     2.000000E+00    1.539158E+00    1.539144E+00   -1.418266E-05    1.000000E-05    1.4183
     2.200000E+00    1.717771E+00    1.717785E+00    1.393117E-05    1.000000E-05    1.3931
     2.400000E+00    1.864598E+00    1.864627E+00    2.812901E-05    1.000000E-05    2.8129
     2.600000E+00    1.970173E+00    1.970185E+00    1.136481E-05    1.000000E-05    1.1365
     2.800000E+00    2.026759E+00    2.026742E+00   -1.675409E-05    1.000000E-05    1.6754
     3.000000E+00    2.029649E+00    2.029624E+00   -2.453014E-05    1.000000E-05    2.4530
     3.500000E+00    1.811004E+00    1.811033E+00    2.851122E-05    1.000000E-05    2.8511
     4.000000E+00    1.381159E+00    1.381145E+00   -1.427152E-05    1.000000E-05    1.4272
     4.500000E+00    9.293775E-01    9.293695E-01   -8.005507E-06    1.000000E-05    0.8006
     5.000000E+00    5.739445E-01    5.739670E-01    2.253113E-05    1.000000E-05    2.2531
     5.500000E+00    3.358404E-01    3.358404E-01   -4.032556E-08    1.000000E-05    0.0040
     6.000000E+00    1.901955E-01    1.901776E-01   -1.786264E-05    1.000000E-05    1.7863
     7.000000E+00    5.826795E-02    5.827640E-02    8.451949E-06    1.000000E-05    0.8452
     8.000000E+00    1.792722E-02    1.793371E-02    6.490088E-06    1.000000E-05    0.6490
     1.000000E+01    2.320970E-03    2.315284E-03   -5.685968E-06    1.000000E-05    0.5686
     1.200000E+01    5.672669E-04    5.738434E-04    6.576465E-06    1.000000E-05    0.6576
     2.000000E-01    2.341803E-02    2.343651E-02    1.847995E-05    1.000000E-05    1.8480
     2.500000E-01    3.639735E-02    3.638962E-02   -7.730318E-06    1.000000E-05    0.7730
     3.000000E-01    5.210311E-02    5.207868E-02   -2.443134E-05    1.000000E-05    2.4431
     3.500000E-01    7.046201E-02    7.043460E-02   -2.741036E-05    1.000000E-05    2.7410
     4.000000E-01    9.139877E-02    9.137905E-02   -1.971648E-05    1.000000E-05    1.9716
     4.500000E-01    1.148340E-01    1.148280E-01   -6.009543E-06    1.000000E-05    0.6010
     5.000000E-01    1.406860E-01    1.406947E-01    8.642261E-06    1.000000E-05    0.8642
     5.500000E-01    1.688717E-01    1.688910E-01    1.920708E-05    1.000000E-05    1.9207
     6.000000E-01    1.993037E-01    1.993285E-01    2.482732E-05    1.000000E-05    2.4827
     6.500000E-01    2.318949E-01    2.319186E-01    2.373926E-05    1.000000E-05    2.3739
     7.000000E-01    2.665546E-01    2.665719E-01    1.730338E-05    1.000000E-05    1.7303
     7.500000E-01    3.031902E-01    3.031979E-01    7.750417E-06    1.000000E-05    0.7750
     8.000000E-01    3.417072E-01    3.417040E-01   -3.222315E-06    1.000000E-05    0.3222
     8.500000E-01    3.820082E-01    3.819954E-01   -1.284405E-05    1.000000E-05    1.2844
     9.000000E-01    4.239942E-01    4.239743E-01   -1.990794E-05    1.000000E-05    1.9908
     9.500000E-01    4.675634E-01    4.675400E-01   -2.333851E-05    1.000000E-05    2.3339
     1.000000E+00    5.126116E-01    5.125887E-01   -2.290260E-05    1.000000E-05    2.2903
     1.050000E+00    5.590321E-01    5.590131E-01   -1.894290E-05    1.000000E-05    1.8943
     1.100000E+00    6.067156E-01    6.067033E-01   -1.230908E-05    1.000000E-05    1.2309
     1.150000E+00    6.555500E-01    6.555459E-01   -4.121185E-06    1.000000E-05    0.4121
     1.200000E+00    7.054206E-01    7.054250E-01    4.404982E-06    1.000000E-05    0.4405
     1.250000E+00    7.562097E-01    7.562218E-01    1.210796E-05    1.000000E-05    1.2108
     1.300000E+00    8.077966E-01    8.078147E-01    1.803160E-05    1.000000E-05    1.8032
     1.350000E+00    8.600580E-01    8.600795E-01    2.150000E-05    1.000000E-05    2.1500
     1.400000E+00    9.128673E-01    9.128895E-01    2.223646E-05    1.000000E-05    2.2236
     1.450000E+00    9.660947E-01    9.661150E-01    2.024172E-05    1.000000E-05    2.0242
     1.500000E+00    1.019608E+00    1.019624E+00    1.590111E-05    1.000000E-05    1.5901
     1.550000E+00    1.073271E+00    1.073281E+00    9.612717E-06    1.000000E-05    0.9613
     1.600000E+00    1.126945E+00    1.126947E+00    2.410042E-06    1.000000E-05    0.2410
     1.650000E+00    1.180489E+00    1.180483E+00   -5.126789E-06    1.000000E-05    0.5127
     1.700000E+00    1.233757E+00    1.233745E+00   -1.213797E-05    1.000000E-05    1.2138
     1.750000E+00    1.286603E+00    1.286585E+00   -1.784672E-05    1.000000E-05    1.7847
     1.800000E+00    1.338876E+00    1.338854E+00   -2.176690E-05    1.000000E-05    2.1767
     1.850000E+00    1.390424E+00    1.390400E+00   -2.354633E-05    1.000000E-05    2.3546
     1.900000E+00    1.441091E+00    1.441068E+00   -2.303839E-05    1.000000E-05    2.3038
     1.950000E+00    1.490723E+00    1.490703E+00   -2.029600E-05    1.000000E-05    2.0296
     2.000000E+00    1.539160E+00    1.539144E+00   -1.548394E-05    1.000000E-05    1.5484
     2.050000E+00    1.586243E+00    1.586233E+00   -9.306411E-06    1.000000E-05    0.9306
     2.100000E+00    1.631812E+00    1.631810E+00   -2.148426E-06    1.000000E-05    0.2148
     2.150000E+00    1.675709E+00    1.675714E+00    5.269793E-06    1.000000E-05    0.5270
     2.200000E+00    1.717773E+00    1.717785E+00    1.232492E-05    1.000000E-05    1.2325
     2.250000E+00    1.757848E+00    1.757866E+00    1.840798E-05    1.000000E-05    1.8408
     2.300000E+00    1.795778E+00    1.795801E+00    2.302505E-05    1.000000E-05    2.3025
     2.350000E+00    1.831411E+00    1.831437E+00    2.567808E-05    1.000000E-05    2.5678
     2.400000E+00    1.864600E+00    1.864627E+00    2.642144E-05    1.000000E-05    2.6421
     2.450000E+00    1.895203E+00    1.895228E+00    2.468870E-05    1.000000E-05    2.4689
     2.500000E+00    1.923083E+00    1.923104E+00    2.148193E-05    1.000000E-05    2.1482
     2.550000E+00    1.948113E+00    1.948130E+00    1.611425E-05    1.000000E-05    1.6114
     2.600000E+00    1.970175E+00    1.970185E+00    9.493446E-06    1.000000E-05    0.9493
     2.650000E+00    1.989161E+00    1.989163E+00    1.932114E-06    1.000000E-05    0.1932
     2.700000E+00    2.004973E+00    2.004967E+00   -5.233488E-06    1.000000E-05    0.5233
     2.750000E+00    2.017529E+00    2.017517E+00   -1.273683E-05    1.000000E-05    1.2737
     2.800000E+00    2.026761E+00    2.026742E+00   -1.891082E-05    1.000000E-05    1.8911
     2.850000E+00    2.032616E+00    2.032592E+00   -2.358105E-05    1.000000E-05    2.3581
     2.900000E+00    2.035058E+00    2.035031E+00   -2.675220E-05    1.000000E-05    2.6752
     2.950000E+00    2.034069E+00    2.034041E+00   -2.771927E-05    1.000000E-05    2.7719
     3.000000E+00    2.029651E+00    2.029624E+00   -2.663626E-05    1.000000E-05    2.6636
     3.050000E+00    2.021823E+00    2.021799E+00   -2.327454E-05    1.000000E-05    2.3275
     3.100000E+00    2.010625E+00    2.010607E+00   -1.810178E-05    1.000000E-05    1.8102
     3.150000E+00    1.996120E+00    1.996108E+00   -1.190885E-05    1.000000E-05    1.1909
     3.200000E+00    1.978386E+00    1.978381E+00   -5.007574E-06    1.000000E-05    0.5008
     3.250000E+00    1.957523E+00    1.957525E+00    2.084154E-06    1.000000E-05    0.2084
     3.300000E+00    1.933650E+00    1.933659E+00    8.761215E-06    1.000000E-05    0.8761
     3.350000E+00    1.906902E+00    1.906917E+00    1.495387E-05    1.000000E-05    1.4954
     3.400000E+00    1.877431E+00    1.877452E+00    2.036357E-05    1.000000E-05    2.0364
     3.450000E+00    1.845406E+00    1.845430E+00    2.443105E-05    1.000000E-05    2.4431
     3.500000E+00    1.811006E+00    1.811033E+00    2.686482E-05    1.000000E-05    2.6865
     3.550000E+00    1.774422E+00    1.774450E+00    2.756696E-05    1.000000E-05    2.7567
     3.600000E+00    1.735856E+00    1.735883E+00    2.659982E-05    1.000000E-05    2.6600
     3.650000E+00    1.695514E+00    1.695538E+00    2.394270E-05    1.000000E-05    2.3943
     3.700000E+00    1.653608E+00    1.653628E+00    1.989061E-05    1.000000E-05    1.9891
     3.750000E+00    1.610351E+00    1.610366E+00    1.474816E-05    1.000000E-05    1.4748
     3.800000E+00    1.565957E+00    1.565966E+00    8.770381E-06    1.000000E-05    0.8770
     3.850000E+00    1.520637E+00    1.520640E+00    2.398723E-06    1.000000E-05    0.2399
     3.900000E+00    1.474599E+00    1.474595E+00   -4.064590E-06    1.000000E-05    0.4065
     3.950000E+00    1.428042E+00    1.428032E+00   -1.000745E-05    1.000000E-05    1.0007
     4.000000E+00    1.381160E+00    1.381145E+00   -1.535515E-05    1.000000E-05    1.5355
     4.050000E+00    1.334138E+00    1.334119E+00   -1.979339E-05    1.000000E-05    1.9793
     4.100000E+00    1.287150E+00    1.287127E+00   -2.295456E-05    1.000000E-05    2.2955
     4.150000E+00    1.240357E+00    1.240332E+00   -2.506280E-05    1.000000E-05    2.5063
     4.200000E+00    1.193911E+00    1.193886E+00   -2.574033E-05    1.000000E-05    2.5740
     4.250000E+00    1.147951E+00    1.147925E+00   -2.528420E-05    1.000000E-05    2.5284
     4.300000E+00    1.102601E+00    1.102577E+00   -2.362728E-05    1.000000E-05    2.3627
     4.350000E+00    1.057974E+00    1.057953E+00   -2.090201E-05    1.000000E-05    2.0902
     4.400000E+00    1.014172E+00    1.014154E+00   -1.742745E-05    1.000000E-05    1.7427
     4.450000E+00    9.712812E-01    9.712680E-01   -1.321275E-05    1.000000E-05    1.3213
     4.500000E+00    9.293781E-01    9.293695E-01   -8.650219E-06    1.000000E-05    0.8650
     4.550000E+00    8.885270E-01    8.885232E-01   -3.861439E-06    1.000000E-05    0.3861
     4.600000E+00    8.487813E-01    8.487822E-01    9.411048E-07    1.000000E-05    0.0941
     4.650000E+00    8.101840E-01    8.101896E-01    5.555807E-06    1.000000E-05    0.5556
     4.700000E+00    7.727686E-01    7.727785E-01    9.807776E-06    1.000000E-05    0.9808
     4.750000E+00    7.365598E-01    7.365734E-01    1.357144E-05    1.000000E-05    1.3571
     4.800000E+00    7.015740E-01    7.015908E-01    1.674478E-05    1.000000E-05    1.6745
     4.850000E+00    6.678202E-01    6.678394E-01    1.923228E-05    1.000000E-05    1.9232
     4.900000E+00    6.353007E-01    6.353217E-01    2.100565E-05    1.000000E-05    2.1006
     4.950000E+00    6.040119E-01    6.040339E-01    2.204379E-05    1.000000E-05    2.2044
     5.000000E+00    5.739446E-01    5.739670E-01    2.235476E-05    1.000000E-05    2.2355
     5.050000E+00    5.450853E-01    5.451073E-01    2.198480E-05    1.000000E-05    2.1985
     5.100000E+00    5.174162E-01    5.174372E-01    2.098047E-05    1.000000E-05    2.0980
     5.150000E+00    4.909159E-01    4.909353E-01    1.941166E-05    1.000000E-05    1.9412
     5.200000E+00    4.655602E-01    4.655776E-01    1.735387E-05    1.000000E-05    1.7354
     5.250000E+00    4.413223E-01    4.413372E-01    1.490958E-05    1.000000E-05    1.4910
     5.300000E+00    4.181734E-01    4.181855E-01    1.214894E-05    1.000000E-05    1.2149
     5.350000E+00    3.960830E-01    3.960922E-01    9.170562E-06    1.000000E-05    0.9171
     5.400000E+00    3.750193E-01    3.750254E-01    6.074086E-06    1.000000E-05    0.6074
     5.450000E+00    3.549496E-01    3.549525E-01    2.935919E-06    1.000000E-05    0.2936
     5.500000E+00    3.358405E-01    3.358404E-01   -1.596556E-07    1.000000E-05    0.0160
     5.550000E+00    3.176582E-01    3.176551E-01   -3.152008E-06    1.000000E-05    0.3152
     5.600000E+00    3.003688E-01    3.003628E-01   -5.966063E-06    1.000000E-05    0.5966
     5.650000E+00    2.839382E-01    2.839296E-01   -8.542352E-06    1.000000E-05    0.8542
     5.700000E+00    2.683327E-01    2.683218E-01   -1.087299E-05    1.000000E-05    1.0873
     5.750000E+00    2.535189E-01    2.535061E-01   -1.288137E-05    1.000000E-05    1.2881
     5.800000E+00    2.394640E-01    2.394494E-01   -1.457354E-05    1.000000E-05    1.4574
     5.850000E+00    2.261354E-01    2.261195E-01   -1.591909E-05    1.000000E-05    1.5919
     5.900000E+00    2.135016E-01    2.134847E-01   -1.690990E-05    1.000000E-05    1.6910
     5.950000E+00    2.015317E-01    2.015141E-01   -1.756463E-05    1.000000E-05    1.7565
     6.000000E+00    1.901955E-01    1.901776E-01   -1.787763E-05    1.000000E-05    1.7878
     6.050000E+00    1.794638E-01    1.794459E-01   -1.787039E-05    1.000000E-05    1.7870
     6.100000E+00    1.693083E-01    1.692907E-01   -1.755435E-05    1.000000E-05    1.7554
     6.150000E+00    1.597014E-01    1.596845E-01   -1.695359E-05    1.000000E-05    1.6954
     6.200000E+00    1.506168E-01    1.506007E-01   -1.610633E-05    1.000000E-05    1.6106
     6.250000E+00    1.420289E-01    1.420138E-01   -1.503401E-05    1.000000E-05    1.5034
     6.300000E+00    1.339130E-01    1.338993E-01   -1.375704E-05    1.000000E-05    1.3757
     6.350000E+00    1.262456E-01    1.262333E-01   -1.232637E-05    1.000000E-05    1.2326
     6.400000E+00    1.190040E-01    1.189932E-01   -1.075988E-05    1.000000E-05    1.0760
     6.450000E+00    1.121663E-01    1.121573E-01   -9.093108E-06    1.000000E-05    0.9093
     6.500000E+00    1.057118E-01    1.057045E-01   -7.353493E-06    1.000000E-05    0.7353
     6.550000E+00    9.962053E-02    9.961495E-02   -5.572595E-06    1.000000E-05    0.5573
     6.600000E+00    9.387334E-02    9.386956E-02   -3.778813E-06    1.000000E-05    0.3779
     6.650000E+00    8.845207E-02    8.845007E-02   -1.998095E-06    1.000000E-05    0.1998
     6.700000E+00    8.333933E-02    8.333909E-02   -2.462677E-07    1.000000E-05    0.0246
     6.750000E+00    7.851857E-02    7.852002E-02    1.446395E-06    1.000000E-05    0.1446
     6.800000E+00    7.397401E-02    7.397707E-02    3.063665E-06    1.000000E-05    0.3064
     6.850000E+00    6.969060E-02    6.969519E-02    4.590186E-06    1.000000E-05    0.4590
     6.900000E+00    6.565406E-02    6.566007E-02    6.011890E-06    1.000000E-05    0.6012
     6.950000E+00    6.185080E-02    6.185812E-02    7.316184E-06    1.000000E-05    0.7316
     7.000000E+00    5.826791E-02    5.827640E-02    8.495113E-06    1.000000E-05    0.8495
     7.050000E+00    5.489311E-02    5.490265E-02    9.541635E-06    1.000000E-05    0.9542
     7.100000E+00    5.171477E-02    5.172522E-02    1.044914E-05    1.000000E-05    1.0449
     7.150000E+00    4.872186E-02    4.873308E-02    1.121635E-05    1.000000E-05    1.1216
     7.200000E+00    4.590390E-02    4.591574E-02    1.184261E-05    1.000000E-05    1.1843
     7.250000E+00    4.325098E-02    4.326330E-02    1.232681E-05    1.000000E-05    1.2327
     7.300000E+00    4.075369E-02    4.076636E-02    1.267280E-05    1.000000E-05    1.2673
     7.350000E+00    3.840314E-02    3.841602E-02    1.288348E-05    1.000000E-05    1.2883
     7.400000E+00    3.619091E-02    3.620388E-02    1.296359E-05    1.000000E-05    1.2964
     7.450000E+00    3.410904E-02    3.412196E-02    1.292020E-05    1.000000E-05    1.2920
     7.500000E+00    3.214999E-02    3.216275E-02    1.275793E-05    1.000000E-05    1.2758
     7.550000E+00    3.030665E-02    3.031913E-02    1.248590E-05    1.000000E-05    1.2486
     7.600000E+00    2.857227E-02    2.858438E-02    1.211247E-05    1.000000E-05    1.2112
     7.650000E+00    2.694050E-02    2.695215E-02    1.164471E-05    1.000000E-05    1.1645
     7.700000E+00    2.540534E-02    2.541644E-02    1.109267E-05    1.000000E-05    1.1093
     7.750000E+00    2.396113E-02    2.397160E-02    1.046533E-05    1.000000E-05    1.0465
     7.800000E+00    2.260251E-02    2.261228E-02    9.770364E-06    1.000000E-05    0.9770
     7.850000E+00    2.132443E-02    2.133345E-02    9.019584E-06    1.000000E-05    0.9020
     7.900000E+00    2.012213E-02    2.013035E-02    8.221143E-06    1.000000E-05    0.8221
     7.950000E+00    1.899113E-02    1.899851E-02    7.382406E-06    1.000000E-05    0.7382
     8.000000E+00    1.792719E-02    1.793371E-02    6.512516E-06    1.000000E-05    0.6513
     8.050000E+00    1.692632E-02    1.693195E-02    5.621626E-06    1.000000E-05    0.5622
     8.100000E+00    1.598477E-02    1.598949E-02    4.715775E-06    1.000000E-05    0.4716
     8.150000E+00    1.509899E-02    1.510279E-02    3.804383E-06    1.000000E-05    0.3804
     8.200000E+00    1.426564E-02    1.426854E-02    2.892356E-06    1.000000E-05    0.2892
     8.250000E+00    1.348159E-02    1.348358E-02    1.987765E-06    1.000000E-05    0.1988
     8.300000E+00    1.274388E-02    1.274498E-02    1.096095E-06    1.000000E-05    0.1096
     8.350000E+00    1.204973E-02    1.204996E-02    2.240226E-07    1.000000E-05    0.0224
     8.400000E+00    1.139652E-02    1.139589E-02   -6.252808E-07    1.000000E-05    0.0625
     8.450000E+00    1.078178E-02    1.078033E-02   -1.444355E-06    1.000000E-05    0.1444
     8.500000E+00    1.020319E-02    1.020096E-02   -2.231176E-06    1.000000E-05    0.2231
     8.550000E+00    9.658578E-03    9.655598E-03   -2.980233E-06    1.000000E-05    0.2980
     8.600000E+00    9.145891E-03    9.142201E-03   -3.690060E-06    1.000000E-05    0.3690
     8.650000E+00    8.663196E-03    8.658843E-03   -4.353161E-06    1.000000E-05    0.4353
     8.700000E+00    8.208692E-03    8.203714E-03   -4.978535E-06    1.000000E-05    0.4979
     8.750000E+00    7.780666E-03    7.775112E-03   -5.554019E-06    1.000000E-05    0.5554
     8.800000E+00    7.377518E-03    7.371438E-03   -6.079878E-06    1.000000E-05    0.6080
     8.850000E+00    6.997745E-03    6.991187E-03   -6.558343E-06    1.000000E-05    0.6558
     8.900000E+00    6.639933E-03    6.632947E-03   -6.986430E-06    1.000000E-05    0.6986
     8.950000E+00    6.302754E-03    6.295389E-03   -7.364643E-06    1.000000E-05    0.7365
     9.000000E+00    5.984960E-03    5.977267E-03   -7.692788E-06    1.000000E-05    0.7693
     9.050000E+00    5.685377E-03    5.677407E-03   -7.970397E-06    1.000000E-05    0.7970
     9.100000E+00    5.402907E-03    5.394709E-03   -8.198500E-06    1.000000E-05    0.8198
     9.150000E+00    5.136515E-03    5.128137E-03   -8.377330E-06    1.000000E-05    0.8377
     9.200000E+00    4.885278E-03    4.876722E-03   -8.555999E-06    1.000000E-05    0.8556
     9.250000E+00    4.648142E-03    4.639549E-03   -8.593246E-06    1.000000E-05    0.8593
     9.300000E+00    4.424399E-03    4.415762E-03   -8.637166E-06    1.000000E-05    0.8637
     9.350000E+00    4.213219E-03    4.204556E-03   -8.662837E-06    1.000000E-05    0.8663
     9.400000E+00    4.013758E-03    4.005176E-03   -8.582063E-06    1.000000E-05    0.8582
     9.450000E+00    3.825397E-03    3.816911E-03   -8.486019E-06    1.000000E-05    0.8486
     9.500000E+00    3.647425E-03    3.639096E-03   -8.328543E-06    1.000000E-05    0.8329
     9.550000E+00    3.479193E-03    3.471106E-03   -8.087548E-06    1.000000E-05    0.8088
     9.600000E+00    3.320137E-03    3.312352E-03   -7.785492E-06    1.000000E-05    0.7785
     9.650000E+00    3.169855E-03    3.162284E-03   -7.571401E-06    1.000000E-05    0.7571
     9.700000E+00    3.027764E-03    3.020383E-03   -7.380949E-06    1.000000E-05    0.7381
     9.750000E+00    2.893360E-03    2.886165E-03   -7.194715E-06    1.000000E-05    0.7195
     9.800000E+00    2.766117E-03    2.759173E-03   -6.944217E-06    1.000000E-05    0.6944
     9.850000E+00    2.645633E-03    2.638978E-03   -6.654428E-06    1.000000E-05    0.6654
     9.900000E+00    2.531509E-03    2.525180E-03   -6.329887E-06    1.000000E-05    0.6330
     9.950000E+00    2.423388E-03    2.417399E-03   -5.988306E-06    1.000000E-05    0.5988
     1.000000E+01    2.320910E-03    2.315284E-03   -5.626078E-06    1.000000E-05    0.5626
     1.010000E+01    2.131606E-03    2.126735E-03   -4.870308E-06    1.000000E-05    0.4870
     1.020000E+01    1.961172E-03    1.957112E-03   -4.060241E-06    1.000000E-05    0.4060
     1.030000E+01    1.807507E-03    1.804278E-03   -3.228855E-06    1.000000E-05    0.3229
     1.040000E+01    1.668730E-03    1.666350E-03   -2.380028E-06    1.000000E-05    0.2380
     1.050000E+01    1.543205E-03    1.541669E-03   -1.535658E-06    1.000000E-05    0.1536
     1.060000E+01    1.429470E-03    1.428772E-03   -6.977888E-07    1.000000E-05    0.0698
     1.070000E+01    1.326250E-03    1.326367E-03    1.171457E-07    1.000000E-05    0.0117
     1.080000E+01    1.232411E-03    1.233314E-03    9.027830E-07    1.000000E-05    0.0903
     1.090000E+01    1.146958E-03    1.148609E-03    1.650780E-06    1.000000E-05    0.1651
     1.100000E+01    1.069008E-03    1.071362E-03    2.353249E-06    1.000000E-05    0.2353
     1.110000E+01    9.977702E-04    1.000788E-03    3.018144E-06    1.000000E-05    0.3018
     1.120000E+01    9.325667E-04    9.361942E-04    3.627578E-06    1.000000E-05    0.3628
     1.130000E+01    8.727818E-04    8.769653E-04    4.183500E-06    1.000000E-05    0.4183
     1.140000E+01    8.178679E-04    8.225576E-04    4.689721E-06    1.000000E-05    0.4690
     1.150000E+01    7.673524E-04    7.724894E-04    5.136955E-06    1.000000E-05    0.5137
     1.160000E+01    7.207976E-04    7.263331E-04    5.535448E-06    1.000000E-05    0.5535
     1.170000E+01    6.778348E-04    6.837093E-04    5.874574E-06    1.000000E-05    0.5875
     1.180000E+01    6.381171E-04    6.442809E-04    6.163885E-06    1.000000E-05    0.6164
     1.190000E+01    6.013386E-04    6.077480E-04    6.409360E-06    1.000000E-05    0.6409
     1.200000E+01    5.672477E-04    5.738434E-04    6.595689E-06    1.000000E-05    0.6596
     1.220000E+01    5.053293E-04    5.129920E-04    7.662683E-06    1.000000E-05    0.7663
     1.240000E+01    4.526616E-04    4.601099E-04    7.448236E-06    1.000000E-05    0.7448
     1.260000E+01    4.064272E-04    4.139015E-04    7.474367E-06    1.000000E-05    0.7474
     1.280000E+01    3.658182E-04    3.733222E-04    7.503965E-06    1.000000E-05    0.7504
     1.300000E+01    3.306345E-04    3.375240E-04    6.889562E-06    1.000000E-05    0.6890
     1.320000E+01    2.993147E-04    3.058144E-04    6.499698E-06    1.000000E-05    0.6500
     1.340000E+01    2.715023E-04    2.776232E-04    6.120943E-06    1.000000E-05    0.6121
     1.360000E+01    2.468177E-04    2.524779E-04    5.660163E-06    1.000000E-05    0.5660
     1.380000E+01    2.248586E-04    2.299837E-04    5.125110E-06    1.000000E-05    0.5125
     1.400000E+01    2.051927E-04    2.098089E-04    4.616143E-06    1.000000E-05    0.4616
     1.420000E+01    1.875944E-04    1.916722E-04    4.077816E-06    1.000000E-05    0.4078
     1.440000E+01    1.717841E-04    1.753339E-04    3.549797E-06    1.000000E-05    0.3550
     1.460000E+01    1.575381E-04    1.605882E-04    3.050097E-06    1.000000E-05    0.3050
     1.480000E+01    1.446588E-04    1.472574E-04    2.598647E-06    1.000000E-05    0.2599
     1.500000E+01    1.330265E-04    1.351873E-04    2.160734E-06    1.000000E-05    0.2161
     1.520000E+01    1.224849E-04    1.242432E-04    1.758252E-06    1.000000E-05    0.1758
     1.540000E+01    1.129167E-04    1.143072E-04    1.390509E-06    1.000000E-05    0.1391
     1.560000E+01    1.042041E-04    1.052756E-04    1.071511E-06    1.000000E-05    0.1072
     1.580000E+01    9.629130E-05    9.705654E-05    7.652426E-07    1.000000E-05    0.0765
     1.600000E+01    8.907758E-05    8.956890E-05    4.913264E-07    1.000000E-05    0.0491
     1.620000E+01    8.248675E-05    8.274050E-05    2.537513E-07    1.000000E-05    0.0254
     1.640000E+01    7.645815E-05    7.650705E-05    4.890063E-08    1.000000E-05    0.0049
     1.660000E+01    7.094936E-05    7.081119E-05   -1.381699E-07    1.000000E-05    0.0138
     1.680000E+01    6.589649E-05    6.560159E-05   -2.948980E-07    1.000000E-05    0.0295
     1.700000E+01    6.125487E-05    6.083232E-05   -4.225483E-07    1.000000E-05    0.0423
     1.720000E+01    5.699940E-05    5.646213E-05   -5.372699E-07    1.000000E-05    0.0537
     1.740000E+01    5.307892E-05    5.245399E-05   -6.249275E-07    1.000000E-05    0.0625
     1.760000E+01    4.947082E-05    4.877459E-05   -6.962297E-07    1.000000E-05    0.0696
     1.780000E+01    4.615212E-05    4.539394E-05   -7.581748E-07    1.000000E-05    0.0758
     1.800000E+01    4.308671E-05    4.228502E-05   -8.016898E-07    1.000000E-05    0.0802
     1.820000E+01    4.026379E-05    3.942345E-05   -8.403365E-07    1.000000E-05    0.0840
     1.840000E+01    3.765287E-05    3.678722E-05   -8.656525E-07    1.000000E-05    0.0866
     1.860000E+01    3.523738E-05    3.435646E-05   -8.809227E-07    1.000000E-05    0.0881
     1.880000E+01    3.299707E-05    3.211317E-05   -8.838917E-07    1.000000E-05    0.0884
     1.900000E+01    3.092571E-05    3.004111E-05   -8.846037E-07    1.000000E-05    0.0885
     1.920000E+01    2.899671E-05    2.812553E-05   -8.711865E-07    1.000000E-05    0.0871
     1.940000E+01    2.722006E-05    2.635308E-05   -8.669718E-07    1.000000E-05    0.0867
     1.960000E+01    2.557334E-05    2.471168E-05   -8.616605E-07    1.000000E-05    0.0862
     1.980000E+01    2.403307E-05    2.319032E-05   -8.427464E-07    1.000000E-05    0.0843

 RMS for Q2ofr =   1.880868455873805E-005
 RMS for Quadr =   1.288029468528710E-005
 Red_chi2 for QMF =    1.86193988856346     
 END of QMF
 


 Section EinA: The Einstein A coefficients (1/s) measured in laboratory and calculated in the present study. 

 Vi,Ji and Vf,Jf, quantum numbers of the upper and lower states, rspectively;
 Aexp, experimental data;
 Afit, calculated with the given analytical QMF and H2_spectre potential of Komasa19.
 Aspline, calculated with the spline-interpolates set I ab initio QMF and the H2_spectre potential of Komasa19;
 delta = Afit - Aexp;
 |spline/sig| = |Aspline-Aexp|/sig.
 Ref, source of Aexp.

    Vi   Vf   Ji   Jf     Nu_cm         Aexp            Afit            Aspline         delta          sig        |delta/sig|  |spline/sig| Ref.        Line
                                     
     0    0    3    1    587.0245    3.544780E-10    4.758001E-10    4.757902E-10    1.213221E-10    1.168438E-10    1.0383    1.0382  ReuterSirota94    S(1) 
     0    0    4    2    814.4140    3.136168E-09    2.752779E-09    2.752724E-09   -3.833892E-10    3.889821E-10    0.9856    0.9858  JenningsBrault82  S(2) 
     0    0    5    3   1034.6579    9.725101E-09    9.829226E-09    9.829038E-09    1.041253E-10    4.134624E-10    0.2518    0.2514  ReidMcKellar78    S(3) 
     0    0    5    3   1034.6579    9.864863E-09    9.829226E-09    9.829038E-09   -3.563671E-11    4.716965E-10    0.0756    0.0759  JenningsBrault82  S(3) 
     1    0    3    3   4125.8716    2.366504E-07    2.778585E-07    2.778834E-07    4.120806E-08    5.291023E-08    0.7788    0.7793  Fink65            Q(3) 
     1    0    3    3   4125.8716    3.006920E-07    2.778585E-07    2.778834E-07   -2.283354E-08    3.758650E-08    0.6075    0.6068  Bragg82           Q(3) 
     1    0    2    2   4143.4638    2.687721E-07    3.026325E-07    3.026581E-07    3.386044E-08    4.644346E-08    0.7291    0.7296  Fink65            Q(2) 
     1    0    2    2   4143.4638    3.108823E-07    3.026325E-07    3.026581E-07   -8.249756E-09    8.222048E-09    1.0034    1.0003  Bragg82           Q(2) 
     1    0    1    1   4155.2520    3.302684E-07    4.283324E-07    4.283670E-07    9.806398E-08    1.972399E-07    0.4972    0.4974  Fink65            Q(1) 
     1    0    1    1   4155.2520    4.455650E-07    4.283324E-07    4.283670E-07   -1.723262E-08    3.550319E-09    4.8538    4.8441  Bragg82           Q(1) 
     1    0    1    1   4155.2520    3.309686E-07    4.283324E-07    4.283670E-07    9.736378E-08    1.150372E-07    0.8464    0.8467  Margolis73        Q(1) 
     1    0    2    0   4497.8323    2.436554E-07    2.523185E-07    2.523422E-07    8.663142E-09    2.062657E-08    0.4200    0.4211  Fink65            S(0) 
     1    0    2    0   4497.8323    2.923968E-07    2.523185E-07    2.523422E-07   -4.007826E-08    2.810863E-08    1.4258    1.4250  Bragg82           S(0) 
     1    0    2    0   4497.8323    2.104752E-07    2.523185E-07    2.523422E-07    4.184334E-08    5.381325E-08    0.7776    0.7780  Margolis73        S(0) 
     1    0    3    1   4712.8961    3.641675E-07    3.465977E-07    3.466352E-07   -1.756975E-08    3.262273E-09    5.3857    5.3743  Fink65            S(1) 
     1    0    3    1   4712.8961    3.892979E-07    3.465977E-07    3.466352E-07   -4.270015E-08    9.895561E-08    0.4315    0.4311  Bragg82           S(1) 
     1    0    3    1   4712.8961    3.066536E-07    3.465977E-07    3.466352E-07    3.994415E-08    5.821199E-08    0.6862    0.6868  Margolis73        S(1) 
     1    0    4    2   4916.9956    4.528310E-07    3.976438E-07    3.976941E-07   -5.518721E-08    3.172790E-08    1.7394    1.7378  Fink65            S(2) 
     1    0    4    2   4916.9956    6.336887E-07    3.976438E-07    3.976941E-07   -2.360449E-07    2.125653E-07    1.1105    1.1102  Bragg82           S(2) 
     1    0    5    3   5108.3905    4.408488E-07    4.201311E-07    4.201944E-07   -2.071774E-08    4.230795E-08    0.4897    0.4882  Fink65            S(3) 
     1    0    5    3   5108.3905    4.256180E-07    4.201311E-07    4.201944E-07   -5.486936E-09    2.255056E-08    0.2433    0.2405  Bragg82           S(3) 
     2    0    3    5   6982.5272    6.390380E-08    6.958958E-08    6.954215E-08    5.685783E-09    3.163554E-09    1.7973    1.7823  Campargue12       O(5) 
     2    0    2    4   7237.5747    9.572295E-08    1.031219E-07    1.030526E-07    7.398946E-09    2.841498E-09    2.6039    2.5795  Campargue12       O(4) 
     2    0    1    3   7488.2834    1.611152E-07    1.604015E-07    1.602966E-07   -7.137398E-10    3.333418E-09    0.2141    0.2456  Campargue12       O(3) 
     2    0    1    3   7488.2834    1.333367E-07    1.604015E-07    1.602966E-07    2.706476E-08    1.111139E-07    0.2436    0.2426  Bragg82           O(3) 
     2    0    0    2   7732.6341    3.463373E-07    3.464395E-07    3.462216E-07    1.022229E-10    7.739381E-09    0.0132    0.0149  Campargue12       O(2) 
     2    0    0    2   7732.6341    3.095753E-07    3.464395E-07    3.462216E-07    3.686422E-08    1.934846E-07    0.1905    0.1894  Bragg82           O(2) 
     2    0    5    5   7914.0124    1.246510E-07    1.224736E-07    1.224266E-07   -2.177428E-09    6.723913E-09    0.3238    0.3308  Campargue12       Q(5) 
     2    0    3    3   8017.1851    1.218877E-07    1.285909E-07    1.285259E-07    6.703216E-09    4.039270E-09    1.6595    1.6434  Bragg82           Q(3) 
     2    0    2    2   8051.9887    1.342696E-07    1.381740E-07    1.380985E-07    3.904394E-09    1.552492E-09    2.5149    2.4663  Bragg82           Q(2) 
     2    0    1    1   8075.3078    2.162084E-07    1.937994E-07    1.936883E-07   -2.240902E-08    2.540228E-08    0.8822    0.8865  Fink65            Q(1) 
     2    0    1    1   8075.3078    1.884685E-07    1.937994E-07    1.936883E-07    5.330884E-09    4.171635E-09    1.2779    1.2513  Bragg82           Q(1) 
     2    0    1    1   8075.3078    2.027713E-07    1.937994E-07    1.936883E-07   -8.971916E-09    7.449350E-07    0.0120    0.0122  Gupta06           Q(1) 
     2    0    2    0   8406.3572    1.252304E-07    1.273949E-07    1.273284E-07    2.164502E-09    3.022521E-09    0.7161    0.6941  Bragg82           S(0) 
     2    0    3    1   8604.2096    1.888135E-07    1.898044E-07    1.897143E-07    9.909147E-10    1.087343E-08    0.0911    0.0828  Fink65            S(1) 
     2    0    3    1   8604.2096    1.874942E-07    1.898044E-07    1.897143E-07    2.310215E-09    2.682113E-09    0.8613    0.8277  Bragg82           S(1) 
     2    0    3    1   8604.2096    1.888352E-07    1.898044E-07    1.897143E-07    9.692147E-10    9.423638E-09    0.1028    0.0933  Chackerian75      S(1) 
     3    0    3    3  11678.5722    1.250923E-08    1.760274E-08    1.752254E-08    5.093508E-09    1.158262E-05    0.0004    0.0004  Robie06           Q(3) 
     3    0    2    2  11730.3317    1.389206E-08    1.874375E-08    1.865736E-08    4.851693E-09    3.562067E-10   13.6204   13.3779  Robie06           Q(2) 
     3    0    1    1  11765.0078    1.739311E-08    2.612800E-08    2.600677E-08    8.734886E-09    1.915171E-09    4.5609    4.4976  Robie06           Q(1) 
     3    0    2    0  12084.7002    1.759104E-08    2.163829E-08    2.155439E-08    4.047249E-09    1.249268E-09    3.2397    3.1725  Bragg82           S(0) 
     3    0    2    0  12084.7002    1.570025E-08    2.163829E-08    2.155439E-08    5.938039E-09    1.857019E-09    3.1976    3.1524  Robie06           S(0) 
     3    0    3    1  12265.5966    3.314463E-08    3.651517E-08    3.638659E-08    3.370544E-09    2.209642E-09    1.5254    1.4672  Bragg82           S(1) 
     3    0    3    1  12265.5966    3.343925E-08    3.651517E-08    3.638659E-08    3.075924E-09    3.486219E-09    0.8823    0.8454  Robie06           S(1) 
     3    0    3    1  12265.5966    3.564889E-08    3.651517E-08    3.638659E-08    8.662843E-10    3.535427E-09    0.2450    0.2087  Trauger78         S(1) 
     3    0    4    2  12424.4430    5.161616E-08    5.094762E-08    5.078264E-08   -6.685394E-10    8.697179E-09    0.0769    0.0958  Bragg82           S(2) 
     3    0    4    2  12424.4430    4.773107E-08    5.094762E-08    5.078264E-08    3.216551E-09    3.885087E-09    0.8279    0.7855  Robie06           S(2) 
     3    0    5    3  12559.7500    5.711753E-08    6.522490E-08    6.502933E-08    8.107372E-09    9.377505E-09    0.8646    0.8437  Bragg82           S(3) 
     3    0    5    3  12559.7500    5.797003E-08    6.522490E-08    6.502933E-08    7.254872E-09    2.557501E-09    2.8367    2.7602  Robie06           S(3) 
     4    0    2    0  15535.7579    2.285076E-09    3.791378E-09    3.764609E-09    1.506302E-09    2.064660E-10    7.2956    7.1660  Bragg82           S(0) 
     4    0    2    0  15535.7579    2.399470E-09    3.791378E-09    3.764609E-09    1.391908E-09    5.580163E-10    2.4944    2.4464  Ferguson93        S(0) 
     4    0    3    1  15699.8147    6.371568E-09    7.238264E-09    7.191388E-09    8.666959E-10    8.929849E-10    0.9706    0.9181  Bragg82           S(1) 
     4    0    3    1  15699.8147    6.914599E-09    7.238264E-09    7.191388E-09    3.236649E-10    1.529256E-09    0.2116    0.1810  Brault80          S(1) 
     4    0    3    1  15699.8147    4.259779E-09    7.238264E-09    7.191388E-09    2.978485E-09    6.395702E-10    4.6570    4.5837  Trauger78         S(1) 
     4    0    3    1  15699.8147    6.154355E-09    7.238264E-09    7.191388E-09    1.083909E-09    7.602439E-10    1.4257    1.3641  Ferguson93        S(1) 
     4    0    4    2  15836.3431    8.025067E-09    1.114094E-08    1.107254E-08    3.115874E-09    1.352539E-09    2.3037    2.2531  Bragg82           S(2) 
     4    0    5    3  15943.9643    1.277639E-08    1.546877E-08    1.537678E-08    2.692380E-09    3.022372E-09    0.8908    0.8604  Bragg82           S(3) 
     5    0    3    1  18907.5483    1.137646E-09    1.668760E-09    1.667221E-09    5.311141E-10    6.475831E-10    0.8201    0.8178  Ferguson93        S(1) 

 Red_chi2 for Afit =    7.23844820965577     
 END of EinA


==> anc/Fit_OUT_Quadr16_Paper_em.txt <==
 
 Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of 
 the calculated X-X ro-vibrational transition intensities in molecular hydrogen". 

 Calculations with irreg16. For explanations, see Fit_OUT_Irreg15_Paper_em.


 Section QMF:

       R_au            abini           fit             delta          sig          |delta/sig|

     1.000000E-01    5.902872E-03    5.869422E-03   -3.345051E-05    1.000000E-05    3.3451
     2.000000E-01    2.341888E-02    2.334256E-02   -7.632690E-05    1.000000E-05    7.6327
     4.000000E-01    9.139913E-02    9.138047E-02   -1.866359E-05    1.000000E-05    1.8664
     6.000000E-01    1.993040E-01    1.993309E-01    2.693706E-05    1.000000E-05    2.6937
     8.000000E-01    3.417072E-01    3.416901E-01   -1.710173E-05    1.000000E-05    1.7102
     1.000000E+00    5.126113E-01    5.126099E-01   -1.352802E-06    1.000000E-05    0.1353
     1.100000E+00    6.067152E-01    6.067274E-01    1.223467E-05    1.000000E-05    1.2235
     1.200000E+00    7.054201E-01    7.054324E-01    1.233954E-05    1.000000E-05    1.2340
     1.300000E+00    8.077960E-01    8.077976E-01    1.524745E-06    1.000000E-05    0.1525
     1.400000E+00    9.128665E-01    9.128573E-01   -9.236918E-06    1.000000E-05    0.9237
     1.500000E+00    1.019607E+00    1.019596E+00   -1.114943E-05    1.000000E-05    1.1149
     1.600000E+00    1.126944E+00    1.126940E+00   -3.737019E-06    1.000000E-05    0.3737
     1.700000E+00    1.233756E+00    1.233763E+00    6.586213E-06    1.000000E-05    0.6586
     1.800000E+00    1.338875E+00    1.338887E+00    1.219989E-05    1.000000E-05    1.2200
     1.900000E+00    1.441090E+00    1.441100E+00    9.596764E-06    1.000000E-05    0.9597
     2.000000E+00    1.539158E+00    1.539159E+00    9.697358E-07    1.000000E-05    0.0970
     2.200000E+00    1.717771E+00    1.717760E+00   -1.190007E-05    1.000000E-05    1.1900
     2.400000E+00    1.864598E+00    1.864599E+00    3.451090E-07    1.000000E-05    0.0345
     2.600000E+00    1.970173E+00    1.970189E+00    1.542722E-05    1.000000E-05    1.5427
     2.800000E+00    2.026759E+00    2.026765E+00    6.272548E-06    1.000000E-05    0.6273
     3.000000E+00    2.029649E+00    2.029636E+00   -1.260217E-05    1.000000E-05    1.2602
     3.500000E+00    1.811004E+00    1.811023E+00    1.905038E-05    1.000000E-05    1.9050
     4.000000E+00    1.381159E+00    1.381138E+00   -2.112407E-05    1.000000E-05    2.1124
     4.500000E+00    9.293775E-01    9.294055E-01    2.797881E-05    1.000000E-05    2.7979
     5.000000E+00    5.739445E-01    5.739124E-01   -3.209550E-05    1.000000E-05    3.2095
     5.500000E+00    3.358404E-01    3.358665E-01    2.611939E-05    1.000000E-05    2.6119
     6.000000E+00    1.901955E-01    1.902116E-01    1.607703E-05    1.000000E-05    1.6077
     7.000000E+00    5.826795E-02    5.825512E-02   -1.282393E-05    1.000000E-05    1.2824
     8.000000E+00    1.792722E-02    1.805083E-02    1.236101E-04    1.000000E-05   12.3610
     1.000000E+01    2.320970E-03    1.986034E-03   -3.349355E-04    1.000000E-05   33.4936
     1.200000E+01    5.672669E-04    1.965087E-04   -3.707582E-04    1.000000E-05   37.0758
     2.000000E-01    2.341803E-02    2.334256E-02   -7.546912E-05    1.000000E-05    7.5469
     2.500000E-01    3.639735E-02    3.631889E-02   -7.846543E-05    1.000000E-05    7.8465
     3.000000E-01    5.210311E-02    5.203588E-02   -6.723454E-05    1.000000E-05    6.7235
     3.500000E-01    7.046201E-02    7.041720E-02   -4.481012E-05    1.000000E-05    4.4810
     4.000000E-01    9.139877E-02    9.138047E-02   -1.830231E-05    1.000000E-05    1.8302
     4.500000E-01    1.148340E-01    1.148400E-01    5.980998E-06    1.000000E-05    0.5981
     5.000000E-01    1.406860E-01    1.407092E-01    2.312466E-05    1.000000E-05    2.3125
     5.500000E-01    1.688717E-01    1.689014E-01    2.964450E-05    1.000000E-05    2.9645
     6.000000E-01    1.993037E-01    1.993309E-01    2.723943E-05    1.000000E-05    2.7239
     6.500000E-01    2.318949E-01    2.319121E-01    1.720312E-05    1.000000E-05    1.7203
     7.000000E-01    2.665546E-01    2.665585E-01    3.821936E-06    1.000000E-05    0.3822
     7.500000E-01    3.031902E-01    3.031816E-01   -8.514230E-06    1.000000E-05    0.8514
     8.000000E-01    3.417072E-01    3.416901E-01   -1.718406E-05    1.000000E-05    1.7184
     8.500000E-01    3.820082E-01    3.819883E-01   -1.989411E-05    1.000000E-05    1.9894
     9.000000E-01    4.239942E-01    4.239771E-01   -1.713405E-05    1.000000E-05    1.7134
     9.500000E-01    4.675634E-01    4.675531E-01   -1.027068E-05    1.000000E-05    1.0271
     1.000000E+00    5.126116E-01    5.126099E-01   -1.629618E-06    1.000000E-05    0.1630
     1.050000E+00    5.590321E-01    5.590385E-01    6.389377E-06    1.000000E-05    0.6389
     1.100000E+00    6.067156E-01    6.067274E-01    1.183984E-05    1.000000E-05    1.1840
     1.150000E+00    6.555500E-01    6.555637E-01    1.367100E-05    1.000000E-05    1.3671
     1.200000E+00    7.054206E-01    7.054324E-01    1.183362E-05    1.000000E-05    1.1834
     1.250000E+00    7.562097E-01    7.562168E-01    7.131279E-06    1.000000E-05    0.7131
     1.300000E+00    8.077966E-01    8.077976E-01    9.319655E-07    1.000000E-05    0.0932
     1.350000E+00    8.600580E-01    8.600528E-01   -5.229316E-06    1.000000E-05    0.5229
     1.400000E+00    9.128673E-01    9.128573E-01   -9.938700E-06    1.000000E-05    0.9939
     1.450000E+00    9.660947E-01    9.660824E-01   -1.229628E-05    1.000000E-05    1.2296
     1.500000E+00    1.019608E+00    1.019596E+00   -1.191087E-05    1.000000E-05    1.1911
     1.550000E+00    1.073271E+00    1.073262E+00   -9.208060E-06    1.000000E-05    0.9208
     1.600000E+00    1.126945E+00    1.126940E+00   -4.611069E-06    1.000000E-05    0.4611
     1.650000E+00    1.180489E+00    1.180489E+00    6.487950E-07    1.000000E-05    0.0649
     1.700000E+00    1.233757E+00    1.233763E+00    5.569239E-06    1.000000E-05    0.5569
     1.750000E+00    1.286603E+00    1.286612E+00    9.292750E-06    1.000000E-05    0.9293
     1.800000E+00    1.338876E+00    1.338887E+00    1.111318E-05    1.000000E-05    1.1113
     1.850000E+00    1.390424E+00    1.390434E+00    1.075973E-05    1.000000E-05    1.0760
     1.900000E+00    1.441091E+00    1.441100E+00    8.359796E-06    1.000000E-05    0.8360
     1.950000E+00    1.490723E+00    1.490727E+00    4.394299E-06    1.000000E-05    0.4394
     2.000000E+00    1.539160E+00    1.539159E+00   -3.315422E-07    1.000000E-05    0.0332
     2.050000E+00    1.586243E+00    1.586237E+00   -5.275148E-06    1.000000E-05    0.5275
     2.100000E+00    1.631812E+00    1.631803E+00   -9.473635E-06    1.000000E-05    0.9474
     2.150000E+00    1.675709E+00    1.675696E+00   -1.236668E-05    1.000000E-05    1.2367
     2.200000E+00    1.717773E+00    1.717760E+00   -1.350633E-05    1.000000E-05    1.3506
     2.250000E+00    1.757848E+00    1.757835E+00   -1.274191E-05    1.000000E-05    1.2742
     2.300000E+00    1.795778E+00    1.795768E+00   -1.017548E-05    1.000000E-05    1.0175
     2.350000E+00    1.831411E+00    1.831405E+00   -6.290457E-06    1.000000E-05    0.6290
     2.400000E+00    1.864600E+00    1.864599E+00   -1.362461E-06    1.000000E-05    0.1362
     2.450000E+00    1.895203E+00    1.895206E+00    3.433546E-06    1.000000E-05    0.3434
     2.500000E+00    1.923083E+00    1.923091E+00    8.301409E-06    1.000000E-05    0.8301
     2.550000E+00    1.948113E+00    1.948125E+00    1.166597E-05    1.000000E-05    1.1666
     2.600000E+00    1.970175E+00    1.970189E+00    1.355586E-05    1.000000E-05    1.3556
     2.650000E+00    1.989161E+00    1.989174E+00    1.350217E-05    1.000000E-05    1.3502
     2.700000E+00    2.004973E+00    2.004985E+00    1.222735E-05    1.000000E-05    1.2227
     2.750000E+00    2.017529E+00    2.017538E+00    8.598098E-06    1.000000E-05    0.8598
     2.800000E+00    2.026761E+00    2.026765E+00    4.115816E-06    1.000000E-05    0.4116
     2.850000E+00    2.032616E+00    2.032615E+00   -9.823375E-07    1.000000E-05    0.0982
     2.900000E+00    2.035058E+00    2.035052E+00   -6.438543E-06    1.000000E-05    0.6439
     2.950000E+00    2.034069E+00    2.034058E+00   -1.113240E-05    1.000000E-05    1.1132
     3.000000E+00    2.029651E+00    2.029636E+00   -1.470830E-05    1.000000E-05    1.4708
     3.050000E+00    2.021823E+00    2.021806E+00   -1.639737E-05    1.000000E-05    1.6397
     3.100000E+00    2.010625E+00    2.010609E+00   -1.615773E-05    1.000000E-05    1.6158
     3.150000E+00    1.996120E+00    1.996105E+00   -1.435406E-05    1.000000E-05    1.4354
     3.200000E+00    1.978386E+00    1.978375E+00   -1.099425E-05    1.000000E-05    1.0994
     3.250000E+00    1.957523E+00    1.957517E+00   -6.435930E-06    1.000000E-05    0.6436
     3.300000E+00    1.933650E+00    1.933649E+00   -1.270505E-06    1.000000E-05    0.1271
     3.350000E+00    1.906902E+00    1.906906E+00    4.314824E-06    1.000000E-05    0.4315
     3.400000E+00    1.877431E+00    1.877441E+00    9.803589E-06    1.000000E-05    0.9804
     3.450000E+00    1.845406E+00    1.845420E+00    1.435985E-05    1.000000E-05    1.4360
     3.500000E+00    1.811006E+00    1.811023E+00    1.740398E-05    1.000000E-05    1.7404
     3.550000E+00    1.774422E+00    1.774441E+00    1.858511E-05    1.000000E-05    1.8585
     3.600000E+00    1.735856E+00    1.735874E+00    1.778797E-05    1.000000E-05    1.7788
     3.650000E+00    1.695514E+00    1.695529E+00    1.491816E-05    1.000000E-05    1.4918
     3.700000E+00    1.653608E+00    1.653618E+00    1.031426E-05    1.000000E-05    1.0314
     3.750000E+00    1.610351E+00    1.610356E+00    4.438048E-06    1.000000E-05    0.4438
     3.800000E+00    1.565957E+00    1.565955E+00   -2.204942E-06    1.000000E-05    0.2205
     3.850000E+00    1.520637E+00    1.520628E+00   -8.864077E-06    1.000000E-05    0.8864
     3.900000E+00    1.474599E+00    1.474584E+00   -1.491400E-05    1.000000E-05    1.4914
     3.950000E+00    1.428042E+00    1.428022E+00   -1.945492E-05    1.000000E-05    1.9455
     4.000000E+00    1.381160E+00    1.381138E+00   -2.220770E-05    1.000000E-05    2.2208
     4.050000E+00    1.334138E+00    1.334116E+00   -2.277715E-05    1.000000E-05    2.2777
     4.100000E+00    1.287150E+00    1.287129E+00   -2.086552E-05    1.000000E-05    2.0866
     4.150000E+00    1.240357E+00    1.240340E+00   -1.692790E-05    1.000000E-05    1.6928
     4.200000E+00    1.193911E+00    1.193900E+00   -1.097007E-05    1.000000E-05    1.0970
     4.250000E+00    1.147951E+00    1.147947E+00   -3.797910E-06    1.000000E-05    0.3798
     4.300000E+00    1.102601E+00    1.102605E+00    4.065136E-06    1.000000E-05    0.4065
     4.350000E+00    1.057974E+00    1.057986E+00    1.187006E-05    1.000000E-05    1.1870
     4.400000E+00    1.014172E+00    1.014191E+00    1.871697E-05    1.000000E-05    1.8717
     4.450000E+00    9.712812E-01    9.713053E-01    2.411314E-05    1.000000E-05    2.4113
     4.500000E+00    9.293781E-01    9.294055E-01    2.733410E-05    1.000000E-05    2.7334
     4.550000E+00    8.885270E-01    8.885552E-01    2.811868E-05    1.000000E-05    2.8119
     4.600000E+00    8.487813E-01    8.488076E-01    2.633073E-05    1.000000E-05    2.6331
     4.650000E+00    8.101840E-01    8.102061E-01    2.206384E-05    1.000000E-05    2.2064
     4.700000E+00    7.727686E-01    7.727843E-01    1.563932E-05    1.000000E-05    1.5639
     4.750000E+00    7.365598E-01    7.365674E-01    7.591914E-06    1.000000E-05    0.7592
     4.800000E+00    7.015740E-01    7.015726E-01   -1.408016E-06    1.000000E-05    0.1408
     4.850000E+00    6.678202E-01    6.678096E-01   -1.063359E-05    1.000000E-05    1.0634
     4.900000E+00    6.353007E-01    6.352814E-01   -1.930636E-05    1.000000E-05    1.9306
     4.950000E+00    6.040119E-01    6.039851E-01   -2.671970E-05    1.000000E-05    2.6720
     5.000000E+00    5.739446E-01    5.739124E-01   -3.227187E-05    1.000000E-05    3.2272
     5.050000E+00    5.450853E-01    5.450498E-01   -3.549937E-05    1.000000E-05    3.5499
     5.100000E+00    5.174162E-01    5.173800E-01   -3.614148E-05    1.000000E-05    3.6141
     5.150000E+00    4.909159E-01    4.908818E-01   -3.412694E-05    1.000000E-05    3.4127
     5.200000E+00    4.655602E-01    4.655306E-01   -2.958459E-05    1.000000E-05    2.9585
     5.250000E+00    4.413223E-01    4.412995E-01   -2.280035E-05    1.000000E-05    2.2800
     5.300000E+00    4.181734E-01    4.181591E-01   -1.424293E-05    1.000000E-05    1.4243
     5.350000E+00    3.960830E-01    3.960785E-01   -4.461272E-06    1.000000E-05    0.4461
     5.400000E+00    3.750193E-01    3.750252E-01    5.933975E-06    1.000000E-05    0.5934
     5.450000E+00    3.549496E-01    3.549659E-01    1.629270E-05    1.000000E-05    1.6293
     5.500000E+00    3.358405E-01    3.358665E-01    2.600006E-05    1.000000E-05    2.6000
     5.550000E+00    3.176582E-01    3.176927E-01    3.448303E-05    1.000000E-05    3.4483
     5.600000E+00    3.003688E-01    3.004100E-01    4.127910E-05    1.000000E-05    4.1279
     5.650000E+00    2.839382E-01    2.839842E-01    4.602839E-05    1.000000E-05    4.6028
     5.700000E+00    2.683327E-01    2.683812E-01    4.845079E-05    1.000000E-05    4.8451
     5.750000E+00    2.535189E-01    2.535674E-01    4.847097E-05    1.000000E-05    4.8471
     5.800000E+00    2.394640E-01    2.395100E-01    4.606384E-05    1.000000E-05    4.6064
     5.850000E+00    2.261354E-01    2.261768E-01    4.136399E-05    1.000000E-05    4.1364
     5.900000E+00    2.135016E-01    2.135362E-01    3.459218E-05    1.000000E-05    3.4592
     5.950000E+00    2.015317E-01    2.015577E-01    2.603232E-05    1.000000E-05    2.6032
     6.000000E+00    1.901955E-01    1.902116E-01    1.606203E-05    1.000000E-05    1.6062
     6.050000E+00    1.794638E-01    1.794689E-01    5.079659E-06    1.000000E-05    0.5080
     6.100000E+00    1.693083E-01    1.693018E-01   -6.479606E-06    1.000000E-05    0.6480
     6.150000E+00    1.597014E-01    1.596832E-01   -1.818623E-05    1.000000E-05    1.8186
     6.200000E+00    1.506168E-01    1.505872E-01   -2.963556E-05    1.000000E-05    2.9636
     6.250000E+00    1.420289E-01    1.419884E-01   -4.043215E-05    1.000000E-05    4.0432
     6.300000E+00    1.339130E-01    1.338628E-01   -5.021794E-05    1.000000E-05    5.0218
     6.350000E+00    1.262456E-01    1.261869E-01   -5.871316E-05    1.000000E-05    5.8713
     6.400000E+00    1.190040E-01    1.189383E-01   -6.565937E-05    1.000000E-05    6.5659
     6.450000E+00    1.121663E-01    1.120955E-01   -7.087398E-05    1.000000E-05    7.0874
     6.500000E+00    1.057118E-01    1.056376E-01   -7.422583E-05    1.000000E-05    7.4226
     6.550000E+00    9.962053E-02    9.954488E-02   -7.564665E-05    1.000000E-05    7.5647
     6.600000E+00    9.387334E-02    9.379822E-02   -7.512122E-05    1.000000E-05    7.5121
     6.650000E+00    8.845207E-02    8.837938E-02   -7.268402E-05    1.000000E-05    7.2684
     6.700000E+00    8.333933E-02    8.327093E-02   -6.840654E-05    1.000000E-05    6.8407
     6.750000E+00    7.851857E-02    7.845616E-02   -6.241597E-05    1.000000E-05    6.2416
     6.800000E+00    7.397401E-02    7.391915E-02   -5.486051E-05    1.000000E-05    5.4861
     6.850000E+00    6.969060E-02    6.964468E-02   -4.591606E-05    1.000000E-05    4.5916
     6.900000E+00    6.565406E-02    6.561828E-02   -3.577942E-05    1.000000E-05    3.5779
     6.950000E+00    6.185080E-02    6.182614E-02   -2.466199E-05    1.000000E-05    2.4662
     7.000000E+00    5.826791E-02    5.825512E-02   -1.278077E-05    1.000000E-05    1.2781
     7.050000E+00    5.489311E-02    5.489275E-02   -3.568300E-07    1.000000E-05    0.0357
     7.100000E+00    5.171477E-02    5.172716E-02    1.238901E-05    1.000000E-05    1.2389
     7.150000E+00    4.872186E-02    4.874711E-02    2.524520E-05    1.000000E-05    2.5245
     7.200000E+00    4.590390E-02    4.594191E-02    3.800838E-05    1.000000E-05    3.8008
     7.250000E+00    4.325098E-02    4.330146E-02    5.048519E-05    1.000000E-05    5.0485
     7.300000E+00    4.075369E-02    4.081619E-02    6.250008E-05    1.000000E-05    6.2500
     7.350000E+00    3.840314E-02    3.847703E-02    7.389127E-05    1.000000E-05    7.3891
     7.400000E+00    3.619091E-02    3.627543E-02    8.451478E-05    1.000000E-05    8.4515
     7.450000E+00    3.410904E-02    3.420329E-02    9.424586E-05    1.000000E-05    9.4246
     7.500000E+00    3.214999E-02    3.225297E-02    1.029746E-04    1.000000E-05   10.2975
     7.550000E+00    3.030665E-02    3.041726E-02    1.106129E-04    1.000000E-05   11.0613
     7.600000E+00    2.857227E-02    2.868936E-02    1.170891E-04    1.000000E-05   11.7089
     7.650000E+00    2.694050E-02    2.706285E-02    1.223471E-04    1.000000E-05   12.2347
     7.700000E+00    2.540534E-02    2.553169E-02    1.263496E-04    1.000000E-05   12.6350
     7.750000E+00    2.396113E-02    2.409020E-02    1.290735E-04    1.000000E-05   12.9074
     7.800000E+00    2.260251E-02    2.273302E-02    1.305084E-04    1.000000E-05   13.0508
     7.850000E+00    2.132443E-02    2.145509E-02    1.306614E-04    1.000000E-05   13.0661
     7.900000E+00    2.012213E-02    2.025168E-02    1.295476E-04    1.000000E-05   12.9548
     7.950000E+00    1.899113E-02    1.911832E-02    1.271924E-04    1.000000E-05   12.7192
     8.000000E+00    1.792719E-02    1.805083E-02    1.236325E-04    1.000000E-05   12.3632
     8.050000E+00    1.692632E-02    1.704524E-02    1.189141E-04    1.000000E-05   11.8914
     8.100000E+00    1.598477E-02    1.609786E-02    1.130866E-04    1.000000E-05   11.3087
     8.150000E+00    1.509899E-02    1.520520E-02    1.062091E-04    1.000000E-05   10.6209
     8.200000E+00    1.426564E-02    1.436398E-02    9.834144E-05    1.000000E-05    9.8341
     8.250000E+00    1.348159E-02    1.357114E-02    8.955077E-05    1.000000E-05    8.9551
     8.300000E+00    1.274388E-02    1.282379E-02    7.990501E-05    1.000000E-05    7.9905
     8.350000E+00    1.204973E-02    1.211921E-02    6.947573E-05    1.000000E-05    6.9476
     8.400000E+00    1.139652E-02    1.145485E-02    5.833271E-05    1.000000E-05    5.8333
     8.450000E+00    1.078178E-02    1.082833E-02    4.655094E-05    1.000000E-05    4.6551
     8.500000E+00    1.020319E-02    1.023739E-02    3.420035E-05    1.000000E-05    3.4200
     8.550000E+00    9.658578E-03    9.679932E-03    2.135410E-05    1.000000E-05    2.1354
     8.600000E+00    9.145891E-03    9.153971E-03    8.080540E-06    1.000000E-05    0.8081
     8.650000E+00    8.663196E-03    8.657649E-03   -5.547136E-06    1.000000E-05    0.5547
     8.700000E+00    8.208692E-03    8.189219E-03   -1.947381E-05    1.000000E-05    1.9474
     8.750000E+00    7.780666E-03    7.747041E-03   -3.362512E-05    1.000000E-05    3.3625
     8.800000E+00    7.377518E-03    7.329576E-03   -4.794131E-05    1.000000E-05    4.7941
     8.850000E+00    6.997745E-03    6.935378E-03   -6.236703E-05    1.000000E-05    6.2367
     8.900000E+00    6.639933E-03    6.563089E-03   -7.684428E-05    1.000000E-05    7.6844
     8.950000E+00    6.302754E-03    6.211433E-03   -9.132132E-05    1.000000E-05    9.1321
     9.000000E+00    5.984960E-03    5.879211E-03   -1.057485E-04    1.000000E-05   10.5749
     9.050000E+00    5.685377E-03    5.565298E-03   -1.200790E-04    1.000000E-05   12.0079
     9.100000E+00    5.402907E-03    5.268637E-03   -1.342702E-04    1.000000E-05   13.4270
     9.150000E+00    5.136515E-03    4.988233E-03   -1.482818E-04    1.000000E-05   14.8282
     9.200000E+00    4.885278E-03    4.723152E-03   -1.621254E-04    1.000000E-05   16.2125
     9.250000E+00    4.648142E-03    4.472517E-03   -1.756251E-04    1.000000E-05   17.5625
     9.300000E+00    4.424399E-03    4.235502E-03   -1.888971E-04    1.000000E-05   18.8897
     9.350000E+00    4.213219E-03    4.011331E-03   -2.018877E-04    1.000000E-05   20.1888
     9.400000E+00    4.013758E-03    3.799275E-03   -2.144825E-04    1.000000E-05   21.4483
     9.450000E+00    3.825397E-03    3.598648E-03   -2.267492E-04    1.000000E-05   22.6749
     9.500000E+00    3.647425E-03    3.408804E-03   -2.386207E-04    1.000000E-05   23.8621
     9.550000E+00    3.479193E-03    3.229137E-03   -2.500565E-04    1.000000E-05   25.0056
     9.600000E+00    3.320137E-03    3.059074E-03   -2.610629E-04    1.000000E-05   26.1063
     9.650000E+00    3.169855E-03    2.898080E-03   -2.717752E-04    1.000000E-05   27.1775
     9.700000E+00    3.027764E-03    2.745647E-03   -2.821173E-04    1.000000E-05   28.2117
     9.750000E+00    2.893360E-03    2.601299E-03   -2.920603E-04    1.000000E-05   29.2060
     9.800000E+00    2.766117E-03    2.464589E-03   -3.015278E-04    1.000000E-05   30.1528
     9.850000E+00    2.645633E-03    2.335094E-03   -3.105389E-04    1.000000E-05   31.0539
     9.900000E+00    2.531509E-03    2.212416E-03   -3.190938E-04    1.000000E-05   31.9094
     9.950000E+00    2.423388E-03    2.096180E-03   -3.272077E-04    1.000000E-05   32.7208
     1.000000E+01    2.320910E-03    1.986034E-03   -3.348756E-04    1.000000E-05   33.4876
     1.010000E+01    2.131606E-03    1.782700E-03   -3.489061E-04    1.000000E-05   34.8906
     1.020000E+01    1.961172E-03    1.599974E-03   -3.611981E-04    1.000000E-05   36.1198
     1.030000E+01    1.807507E-03    1.435690E-03   -3.718169E-04    1.000000E-05   37.1817
     1.040000E+01    1.668730E-03    1.287918E-03   -3.808124E-04    1.000000E-05   38.0812
     1.050000E+01    1.543205E-03    1.154941E-03   -3.882638E-04    1.000000E-05   38.8264
     1.060000E+01    1.429470E-03    1.035230E-03   -3.942394E-04    1.000000E-05   39.4239
     1.070000E+01    1.326250E-03    9.274211E-04   -3.988284E-04    1.000000E-05   39.8828
     1.080000E+01    1.232411E-03    8.302966E-04   -4.021148E-04    1.000000E-05   40.2115
     1.090000E+01    1.146958E-03    7.427699E-04   -4.041880E-04    1.000000E-05   40.4188
     1.100000E+01    1.069008E-03    6.638700E-04   -4.051385E-04    1.000000E-05   40.5138
     1.110000E+01    9.977702E-04    5.927286E-04   -4.050415E-04    1.000000E-05   40.5042
     1.120000E+01    9.325667E-04    5.285687E-04   -4.039979E-04    1.000000E-05   40.3998
     1.130000E+01    8.727818E-04    4.706946E-04   -4.020872E-04    1.000000E-05   40.2087
     1.140000E+01    8.178679E-04    4.184827E-04   -3.993852E-04    1.000000E-05   39.9385
     1.150000E+01    7.673524E-04    3.713742E-04   -3.959782E-04    1.000000E-05   39.5978
     1.160000E+01    7.207976E-04    3.288674E-04   -3.919303E-04    1.000000E-05   39.1930
     1.170000E+01    6.778348E-04    2.905120E-04   -3.873228E-04    1.000000E-05   38.7323
     1.180000E+01    6.381171E-04    2.559034E-04   -3.822136E-04    1.000000E-05   38.2214
     1.190000E+01    6.013386E-04    2.246780E-04   -3.766606E-04    1.000000E-05   37.6661
     1.200000E+01    5.672477E-04    1.965087E-04   -3.707390E-04    1.000000E-05   37.0739
     1.220000E+01    5.053293E-04    1.481897E-04   -3.571396E-04    1.000000E-05   35.7140
     1.240000E+01    4.526616E-04    1.089242E-04   -3.437374E-04    1.000000E-05   34.3737
     1.260000E+01    4.064272E-04    7.706893E-05   -3.293582E-04    1.000000E-05   32.9358
     1.280000E+01    3.658182E-04    5.128521E-05   -3.145330E-04    1.000000E-05   31.4533
     1.300000E+01    3.306345E-04    3.048067E-05   -3.001538E-04    1.000000E-05   30.0154
     1.320000E+01    2.993147E-04    1.376207E-05   -2.855526E-04    1.000000E-05   28.5553
     1.340000E+01    2.715023E-04    3.977870E-07   -2.711045E-04    1.000000E-05   27.1104
     1.360000E+01    2.468177E-04   -1.021244E-05   -2.570301E-04    1.000000E-05   25.7030
     1.380000E+01    2.248586E-04   -1.856181E-05   -2.434204E-04    1.000000E-05   24.3420
     1.400000E+01    2.051927E-04   -2.505609E-05   -2.302488E-04    1.000000E-05   23.0249
     1.420000E+01    1.875944E-04   -3.002955E-05   -2.176239E-04    1.000000E-05   21.7624
     1.440000E+01    1.717841E-04   -3.375782E-05   -2.055419E-04    1.000000E-05   20.5542
     1.460000E+01    1.575381E-04   -3.646838E-05   -1.940065E-04    1.000000E-05   19.4006
     1.480000E+01    1.446588E-04   -3.834914E-05   -1.830079E-04    1.000000E-05   18.3008
     1.500000E+01    1.330265E-04   -3.955536E-05   -1.725819E-04    1.000000E-05   17.2582
     1.520000E+01    1.224849E-04   -4.021538E-05   -1.627003E-04    1.000000E-05   16.2700
     1.540000E+01    1.129167E-04   -4.043532E-05   -1.533520E-04    1.000000E-05   15.3352
     1.560000E+01    1.042041E-04   -4.030288E-05   -1.445069E-04    1.000000E-05   14.4507
     1.580000E+01    9.629130E-05   -3.989056E-05   -1.361819E-04    1.000000E-05   13.6182
     1.600000E+01    8.907758E-05   -3.925819E-05   -1.283358E-04    1.000000E-05   12.8336
     1.620000E+01    8.248675E-05   -3.845515E-05   -1.209419E-04    1.000000E-05   12.0942
     1.640000E+01    7.645815E-05   -3.752211E-05   -1.139803E-04    1.000000E-05   11.3980
     1.660000E+01    7.094936E-05   -3.649251E-05   -1.074419E-04    1.000000E-05   10.7442
     1.680000E+01    6.589649E-05   -3.539380E-05   -1.012903E-04    1.000000E-05   10.1290
     1.700000E+01    6.125487E-05   -3.424840E-05   -9.550327E-05    1.000000E-05    9.5503
     1.720000E+01    5.699940E-05   -3.307460E-05   -9.007400E-05    1.000000E-05    9.0074
     1.740000E+01    5.307892E-05   -3.188724E-05   -8.496616E-05    1.000000E-05    8.4966
     1.760000E+01    4.947082E-05   -3.069828E-05   -8.016910E-05    1.000000E-05    8.0169
     1.780000E+01    4.615212E-05   -2.951730E-05   -7.566941E-05    1.000000E-05    7.5669
     1.800000E+01    4.308671E-05   -2.835189E-05   -7.143860E-05    1.000000E-05    7.1439
     1.820000E+01    4.026379E-05   -2.720801E-05   -6.747180E-05    1.000000E-05    6.7472
     1.840000E+01    3.765287E-05   -2.609026E-05   -6.374314E-05    1.000000E-05    6.3743
     1.860000E+01    3.523738E-05   -2.500212E-05   -6.023950E-05    1.000000E-05    6.0239
     1.880000E+01    3.299707E-05   -2.394613E-05   -5.694320E-05    1.000000E-05    5.6943
     1.900000E+01    3.092571E-05   -2.292408E-05   -5.384979E-05    1.000000E-05    5.3850
     1.920000E+01    2.899671E-05   -2.193714E-05   -5.093385E-05    1.000000E-05    5.0934
     1.940000E+01    2.722006E-05   -2.098595E-05   -4.820601E-05    1.000000E-05    4.8206
     1.960000E+01    2.557334E-05   -2.007077E-05   -4.564410E-05    1.000000E-05    4.5644
     1.980000E+01    2.403307E-05   -1.919149E-05   -4.322456E-05    1.000000E-05    4.3225

 RMS for Q2ofr =   9.475845840902663E-005
 RMS for Quadr =   1.525227491095374E-004
 Red_chi2 for QMF =    217.203153714287     
 END of QMF
 

 Section EinA:

    Vi   Vf   Ji   Jf     Nu_cm        Aexp            Afit            Aspline         delta          sig         |delta/sig|  |spline/sig| Ref.        Line

     0    0    3    1    587.0245    3.544780E-10    4.757868E-10    4.757902E-10    1.213088E-10    1.168438E-10    1.0382    1.0382  ReuterSirota94    S(1) 
     0    0    4    2    814.4140    3.136168E-09    2.752704E-09    2.752724E-09   -3.834645E-10    3.889821E-10    0.9858    0.9858  JenningsBrault82  S(2) 
     0    0    5    3   1034.6579    9.725101E-09    9.828966E-09    9.829038E-09    1.038650E-10    4.134624E-10    0.2512    0.2514  ReidMcKellar78    S(3) 
     0    0    5    3   1034.6579    9.864863E-09    9.828966E-09    9.829038E-09   -3.589702E-11    4.716965E-10    0.0761    0.0759  JenningsBrault82  S(3) 
     1    0    3    3   4125.8716    2.366504E-07    2.778836E-07    2.778834E-07    4.123322E-08    5.291023E-08    0.7793    0.7793  Fink65            Q(3) 
     1    0    3    3   4125.8716    3.006920E-07    2.778836E-07    2.778834E-07   -2.280838E-08    3.758650E-08    0.6068    0.6068  Bragg82           Q(3) 
     1    0    2    2   4143.4638    2.687721E-07    3.026572E-07    3.026581E-07    3.388510E-08    4.644346E-08    0.7296    0.7296  Fink65            Q(2) 
     1    0    2    2   4143.4638    3.108823E-07    3.026572E-07    3.026581E-07   -8.225101E-09    8.222048E-09    1.0004    1.0003  Bragg82           Q(2) 
     1    0    1    1   4155.2520    3.302684E-07    4.283646E-07    4.283670E-07    9.809622E-08    1.972399E-07    0.4973    0.4974  Fink65            Q(1) 
     1    0    1    1   4155.2520    4.455650E-07    4.283646E-07    4.283670E-07   -1.720038E-08    3.550319E-09    4.8447    4.8441  Bragg82           Q(1) 
     1    0    1    1   4155.2520    3.309686E-07    4.283646E-07    4.283670E-07    9.739602E-08    1.150372E-07    0.8466    0.8467  Margolis73        Q(1) 
     1    0    2    0   4497.8323    2.436554E-07    2.523411E-07    2.523422E-07    8.685655E-09    2.062657E-08    0.4211    0.4211  Fink65            S(0) 
     1    0    2    0   4497.8323    2.923968E-07    2.523411E-07    2.523422E-07   -4.005575E-08    2.810863E-08    1.4250    1.4250  Bragg82           S(0) 
     1    0    2    0   4497.8323    2.104752E-07    2.523411E-07    2.523422E-07    4.186585E-08    5.381325E-08    0.7780    0.7780  Margolis73        S(0) 
     1    0    3    1   4712.8961    3.641675E-07    3.466347E-07    3.466352E-07   -1.753279E-08    3.262273E-09    5.3744    5.3743  Fink65            S(1) 
     1    0    3    1   4712.8961    3.892979E-07    3.466347E-07    3.466352E-07   -4.266319E-08    9.895561E-08    0.4311    0.4311  Bragg82           S(1) 
     1    0    3    1   4712.8961    3.066536E-07    3.466347E-07    3.466352E-07    3.998111E-08    5.821199E-08    0.6868    0.6868  Margolis73        S(1) 
     1    0    4    2   4916.9956    4.528310E-07    3.976958E-07    3.976941E-07   -5.513517E-08    3.172790E-08    1.7378    1.7378  Fink65            S(2) 
     1    0    4    2   4916.9956    6.336887E-07    3.976958E-07    3.976941E-07   -2.359929E-07    2.125653E-07    1.1102    1.1102  Bragg82           S(2) 
     1    0    5    3   5108.3905    4.408488E-07    4.201997E-07    4.201944E-07   -2.064910E-08    4.230795E-08    0.4881    0.4882  Fink65            S(3) 
     1    0    5    3   5108.3905    4.256180E-07    4.201997E-07    4.201944E-07   -5.418296E-09    2.255056E-08    0.2403    0.2405  Bragg82           S(3) 
     2    0    3    5   6982.5272    6.390380E-08    6.950038E-08    6.954215E-08    5.596576E-09    3.163554E-09    1.7691    1.7823  Campargue12       O(5) 
     2    0    2    4   7237.5747    9.572295E-08    1.029929E-07    1.030526E-07    7.269946E-09    2.841498E-09    2.5585    2.5795  Campargue12       O(4) 
     2    0    1    3   7488.2834    1.611152E-07    1.602074E-07    1.602966E-07   -9.078286E-10    3.333418E-09    0.2723    0.2456  Campargue12       O(3) 
     2    0    1    3   7488.2834    1.333367E-07    1.602074E-07    1.602966E-07    2.687067E-08    1.111139E-07    0.2418    0.2426  Bragg82           O(3) 
     2    0    0    2   7732.6341    3.463373E-07    3.460365E-07    3.462216E-07   -3.007555E-10    7.739381E-09    0.0389    0.0149  Campargue12       O(2) 
     2    0    0    2   7732.6341    3.095753E-07    3.460365E-07    3.462216E-07    3.646124E-08    1.934846E-07    0.1884    0.1894  Bragg82           O(2) 
     2    0    5    5   7914.0124    1.246510E-07    1.223764E-07    1.224266E-07   -2.274612E-09    6.723913E-09    0.3383    0.3308  Campargue12       Q(5) 
     2    0    3    3   8017.1851    1.218877E-07    1.284653E-07    1.285259E-07    6.577591E-09    4.039270E-09    1.6284    1.6434  Bragg82           Q(3) 
     2    0    2    2   8051.9887    1.342696E-07    1.380309E-07    1.380985E-07    3.761301E-09    1.552492E-09    2.4228    2.4663  Bragg82           Q(2) 
     2    0    1    1   8075.3078    2.162084E-07    1.935913E-07    1.936883E-07   -2.261713E-08    2.540228E-08    0.8904    0.8865  Fink65            Q(1) 
     2    0    1    1   8075.3078    1.884685E-07    1.935913E-07    1.936883E-07    5.122775E-09    4.171635E-09    1.2280    1.2513  Bragg82           Q(1) 
     2    0    1    1   8075.3078    2.027713E-07    1.935913E-07    1.936883E-07   -9.180025E-09    7.449350E-07    0.0123    0.0122  Gupta06           Q(1) 
     2    0    2    0   8406.3572    1.252304E-07    1.272677E-07    1.273284E-07    2.037325E-09    3.022521E-09    0.6740    0.6941  Bragg82           S(0) 
     2    0    3    1   8604.2096    1.888135E-07    1.896276E-07    1.897143E-07    8.141106E-10    1.087343E-08    0.0749    0.0828  Fink65            S(1) 
     2    0    3    1   8604.2096    1.874942E-07    1.896276E-07    1.897143E-07    2.133411E-09    2.682113E-09    0.7954    0.8277  Bragg82           S(1) 
     2    0    3    1   8604.2096    1.888352E-07    1.896276E-07    1.897143E-07    7.924106E-10    9.423638E-09    0.0841    0.0933  Chackerian75      S(1) 
     3    0    3    3  11678.5722    1.250923E-08    1.747468E-08    1.752254E-08    4.965451E-09    1.158262E-05    0.0004    0.0004  Robie06           Q(3) 
     3    0    2    2  11730.3317    1.389206E-08    1.860796E-08    1.865736E-08    4.715901E-09    3.562067E-10   13.2392   13.3779  Robie06           Q(2) 
     3    0    1    1  11765.0078    1.739311E-08    2.593956E-08    2.600677E-08    8.546445E-09    1.915171E-09    4.4625    4.4976  Robie06           Q(1) 
     3    0    2    0  12084.7002    1.759104E-08    2.150643E-08    2.155439E-08    3.915394E-09    1.249268E-09    3.1342    3.1725  Bragg82           S(0) 
     3    0    2    0  12084.7002    1.570025E-08    2.150643E-08    2.155439E-08    5.806184E-09    1.857019E-09    3.1266    3.1524  Robie06           S(0) 
     3    0    3    1  12265.5966    3.314463E-08    3.630982E-08    3.638659E-08    3.165191E-09    2.209642E-09    1.4324    1.4672  Bragg82           S(1) 
     3    0    3    1  12265.5966    3.343925E-08    3.630982E-08    3.638659E-08    2.870571E-09    3.486219E-09    0.8234    0.8454  Robie06           S(1) 
     3    0    3    1  12265.5966    3.564889E-08    3.630982E-08    3.638659E-08    6.609305E-10    3.535427E-09    0.1869    0.2087  Trauger78         S(1) 
     3    0    4    2  12424.4430    5.161616E-08    5.067874E-08    5.078264E-08   -9.374172E-10    8.697179E-09    0.1078    0.0958  Bragg82           S(2) 
     3    0    4    2  12424.4430    4.773107E-08    5.067874E-08    5.078264E-08    2.947673E-09    3.885087E-09    0.7587    0.7855  Robie06           S(2) 
     3    0    5    3  12559.7500    5.711753E-08    6.489856E-08    6.502933E-08    7.781035E-09    9.377505E-09    0.8298    0.8437  Bragg82           S(3) 
     3    0    5    3  12559.7500    5.797003E-08    6.489856E-08    6.502933E-08    6.928535E-09    2.557501E-09    2.7091    2.7602  Robie06           S(3) 
     4    0    2    0  15535.7579    2.285076E-09    3.764426E-09    3.764609E-09    1.479350E-09    2.064660E-10    7.1651    7.1660  Bragg82           S(0) 
     4    0    2    0  15535.7579    2.399470E-09    3.764426E-09    3.764609E-09    1.364956E-09    5.580163E-10    2.4461    2.4464  Ferguson93        S(0) 
     4    0    3    1  15699.8147    6.371568E-09    7.186550E-09    7.191388E-09    8.149816E-10    8.929849E-10    0.9126    0.9181  Bragg82           S(1) 
     4    0    3    1  15699.8147    6.914599E-09    7.186550E-09    7.191388E-09    2.719506E-10    1.529256E-09    0.1778    0.1810  Brault80          S(1) 
     4    0    3    1  15699.8147    4.259779E-09    7.186550E-09    7.191388E-09    2.926771E-09    6.395702E-10    4.5762    4.5837  Trauger78         S(1) 
     4    0    3    1  15699.8147    6.154355E-09    7.186550E-09    7.191388E-09    1.032195E-09    7.602439E-10    1.3577    1.3641  Ferguson93        S(1) 
     4    0    4    2  15836.3431    8.025067E-09    1.105835E-08    1.107254E-08    3.033285E-09    1.352539E-09    2.2427    2.2531  Bragg82           S(2) 
     4    0    5    3  15943.9643    1.277639E-08    1.534794E-08    1.537678E-08    2.571547E-09    3.022372E-09    0.8508    0.8604  Bragg82           S(3) 
     5    0    3    1  18907.5483    1.137646E-09    1.691977E-09    1.667221E-09    5.543307E-10    6.475831E-10    0.8560    0.8178  Ferguson93        S(1) 
 
 Red_chi2 for Afit =    6.92197985211164     
 END of EinA


==> anc/Fit_TDM_DMF-0_001_em1.txt <==
 Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of 
 the calculated X-X ro-vibrational transition intensities in molecular hydrogen". 

 Calculations with irreg15exp. For explanations, see Fit_OUT_Irreg15_Paper_em.



 Section QMF:

       R_au            abini          fit              delta          sig          |delta/sig|

     1.000000E-01    5.902872E-03    4.540555E-03   -1.362317E-03    1.000000E-03    1.3623
     2.000000E-01    2.341888E-02    2.343553E-02    1.664514E-05    1.000000E-03    0.0166
     4.000000E-01    9.139913E-02    9.133796E-02   -6.116729E-05    1.000000E-03    0.0612
     6.000000E-01    1.993040E-01    1.988009E-01   -5.030656E-04    1.000000E-03    0.5031
     8.000000E-01    3.417072E-01    3.428087E-01    1.101522E-03    1.000000E-03    1.1015
     1.000000E+00    5.126113E-01    5.132731E-01    6.617789E-04    1.000000E-03    0.6618
     1.100000E+00    6.067152E-01    6.065046E-01   -2.105819E-04    1.000000E-03    0.2106
     1.200000E+00    7.054201E-01    7.044135E-01   -1.006550E-03    1.000000E-03    1.0065
     1.300000E+00    8.077960E-01    8.063649E-01   -1.431163E-03    1.000000E-03    1.4312
     1.400000E+00    9.128665E-01    9.114828E-01   -1.383718E-03    1.000000E-03    1.3837
     1.500000E+00    1.019607E+00    1.018665E+00   -9.424380E-04    1.000000E-03    0.9424
     1.600000E+00    1.126944E+00    1.126651E+00   -2.931491E-04    1.000000E-03    0.2931
     1.700000E+00    1.233756E+00    1.234110E+00    3.543246E-04    1.000000E-03    0.3543
     1.800000E+00    1.338875E+00    1.339707E+00    8.321276E-04    1.000000E-03    0.8321
     1.900000E+00    1.441090E+00    1.442140E+00    1.050072E-03    1.000000E-03    1.0501
     2.000000E+00    1.539158E+00    1.540159E+00    1.001016E-03    1.000000E-03    1.0010
     2.200000E+00    1.717771E+00    1.718146E+00    3.746665E-04    1.000000E-03    0.3747
     2.400000E+00    1.864598E+00    1.864295E+00   -3.036880E-04    1.000000E-03    0.3037
     2.600000E+00    1.970173E+00    1.969672E+00   -5.018548E-04    1.000000E-03    0.5019
     2.800000E+00    2.026759E+00    2.026534E+00   -2.249655E-04    1.000000E-03    0.2250
     3.000000E+00    2.029649E+00    2.029818E+00    1.694583E-04    1.000000E-03    0.1695
     3.500000E+00    1.811004E+00    1.811105E+00    1.012036E-04    1.000000E-03    0.1012
     4.000000E+00    1.381159E+00    1.380922E+00   -2.371072E-04    1.000000E-03    0.2371
     4.500000E+00    9.293775E-01    9.294984E-01    1.208964E-04    1.000000E-03    0.1209
     5.000000E+00    5.739445E-01    5.740850E-01    1.405323E-04    1.000000E-03    0.1405
     5.500000E+00    3.358404E-01    3.357541E-01   -8.625325E-05    1.000000E-03    0.0863
     6.000000E+00    1.901955E-01    1.900551E-01   -1.403360E-04    1.000000E-03    0.1403
     7.000000E+00    5.826795E-02    5.834203E-02    7.408647E-05    1.000000E-03    0.0741
     8.000000E+00    1.792722E-02    1.799621E-02    6.899230E-05    1.000000E-03    0.0690
     1.000000E+01    2.320970E-03    2.254717E-03   -6.625298E-05    1.000000E-03    0.0663
     1.200000E+01    5.672669E-04    5.638819E-04   -3.385064E-06    1.000000E-03    0.0034
     2.000000E-01    2.341803E-02    2.343553E-02    1.750292E-05    1.000000E-03    0.0175
     2.500000E-01    3.639735E-02    3.700951E-02    6.121566E-04    1.000000E-03    0.6122
     3.000000E-01    5.210311E-02    5.282410E-02    7.209892E-04    1.000000E-03    0.7210
     3.500000E-01    7.046201E-02    7.088574E-02    4.237352E-04    1.000000E-03    0.4237
     4.000000E-01    9.139877E-02    9.133796E-02   -6.080600E-05    1.000000E-03    0.0608
     4.500000E-01    1.148340E-01    1.143278E-01   -5.062344E-04    1.000000E-03    0.5062
     5.000000E-01    1.406860E-01    1.399301E-01   -7.559668E-04    1.000000E-03    0.7560
     5.500000E-01    1.688717E-01    1.681234E-01   -7.483711E-04    1.000000E-03    0.7484
     6.000000E-01    1.993037E-01    1.988009E-01   -5.027632E-04    1.000000E-03    0.5028
     6.500000E-01    2.318949E-01    2.317979E-01   -9.700929E-05    1.000000E-03    0.0970
     7.000000E-01    2.665546E-01    2.669227E-01    3.680804E-04    1.000000E-03    0.3681
     7.500000E-01    3.031902E-01    3.039840E-01    7.938280E-04    1.000000E-03    0.7938
     8.000000E-01    3.417072E-01    3.428087E-01    1.101439E-03    1.000000E-03    1.1014
     8.500000E-01    3.820082E-01    3.832520E-01    1.243806E-03    1.000000E-03    1.2438
     9.000000E-01    4.239942E-01    4.251994E-01    1.205222E-03    1.000000E-03    1.2052
     9.500000E-01    4.675634E-01    4.685627E-01    9.993564E-04    1.000000E-03    0.9994
     1.000000E+00    5.126116E-01    5.132731E-01    6.615021E-04    1.000000E-03    0.6615
     1.050000E+00    5.590321E-01    5.592723E-01    2.402539E-04    1.000000E-03    0.2403
     1.100000E+00    6.067156E-01    6.065046E-01   -2.109767E-04    1.000000E-03    0.2110
     1.150000E+00    6.555500E-01    6.549089E-01   -6.411445E-04    1.000000E-03    0.6411
     1.200000E+00    7.054206E-01    7.044135E-01   -1.007055E-03    1.000000E-03    1.0071
     1.250000E+00    7.562097E-01    7.549328E-01   -1.276884E-03    1.000000E-03    1.2769
     1.300000E+00    8.077966E-01    8.063649E-01   -1.431755E-03    1.000000E-03    1.4318
     1.350000E+00    8.600580E-01    8.585923E-01   -1.465729E-03    1.000000E-03    1.4657
     1.400000E+00    9.128673E-01    9.114828E-01   -1.384420E-03    1.000000E-03    1.3844
     1.450000E+00    9.660947E-01    9.648918E-01   -1.202960E-03    1.000000E-03    1.2030
     1.500000E+00    1.019608E+00    1.018665E+00   -9.431994E-04    1.000000E-03    0.9432
     1.550000E+00    1.073271E+00    1.072640E+00   -6.312324E-04    1.000000E-03    0.6312
     1.600000E+00    1.126945E+00    1.126651E+00   -2.940231E-04    1.000000E-03    0.2940
     1.650000E+00    1.180489E+00    1.180531E+00    4.193118E-05    1.000000E-03    0.0419
     1.700000E+00    1.233757E+00    1.234110E+00    3.533076E-04    1.000000E-03    0.3533
     1.750000E+00    1.286603E+00    1.287224E+00    6.210444E-04    1.000000E-03    0.6210
     1.800000E+00    1.338876E+00    1.339707E+00    8.310409E-04    1.000000E-03    0.8310
     1.850000E+00    1.390424E+00    1.391398E+00    9.747081E-04    1.000000E-03    0.9747
     1.900000E+00    1.441091E+00    1.442140E+00    1.048835E-03    1.000000E-03    1.0488
     1.950000E+00    1.490723E+00    1.491778E+00    1.055157E-03    1.000000E-03    1.0552
     2.000000E+00    1.539160E+00    1.540159E+00    9.997152E-04    1.000000E-03    0.9997
     2.050000E+00    1.586243E+00    1.587134E+00    8.915100E-04    1.000000E-03    0.8915
     2.100000E+00    1.631812E+00    1.632555E+00    7.423326E-04    1.000000E-03    0.7423
     2.150000E+00    1.675709E+00    1.676274E+00    5.650568E-04    1.000000E-03    0.5651
     2.200000E+00    1.717773E+00    1.718146E+00    3.730602E-04    1.000000E-03    0.3731
     2.250000E+00    1.757848E+00    1.758027E+00    1.792286E-04    1.000000E-03    0.1792
     2.300000E+00    1.795778E+00    1.795773E+00   -4.717020E-06    1.000000E-03    0.0047
     2.350000E+00    1.831411E+00    1.831242E+00   -1.689476E-04    1.000000E-03    0.1689
     2.400000E+00    1.864600E+00    1.864295E+00   -3.053956E-04    1.000000E-03    0.3054
     2.450000E+00    1.895203E+00    1.894794E+00   -4.091716E-04    1.000000E-03    0.4092
     2.500000E+00    1.923083E+00    1.922606E+00   -4.764423E-04    1.000000E-03    0.4764
     2.550000E+00    1.948113E+00    1.947606E+00   -5.075952E-04    1.000000E-03    0.5076
     2.600000E+00    1.970175E+00    1.969672E+00   -5.037262E-04    1.000000E-03    0.5037
     2.650000E+00    1.989161E+00    1.988692E+00   -4.684897E-04    1.000000E-03    0.4685
     2.700000E+00    2.004973E+00    2.004567E+00   -4.060618E-04    1.000000E-03    0.4061
     2.750000E+00    2.017529E+00    2.017206E+00   -3.237666E-04    1.000000E-03    0.3238
     2.800000E+00    2.026761E+00    2.026534E+00   -2.271223E-04    1.000000E-03    0.2271
     2.850000E+00    2.032616E+00    2.032493E+00   -1.232620E-04    1.000000E-03    0.1233
     2.900000E+00    2.035058E+00    2.035039E+00   -1.918503E-05    1.000000E-03    0.0192
     2.950000E+00    2.034069E+00    2.034149E+00    7.950870E-05    1.000000E-03    0.0795
     3.000000E+00    2.029651E+00    2.029818E+00    1.673522E-04    1.000000E-03    0.1674
     3.050000E+00    2.021823E+00    2.022063E+00    2.404696E-04    1.000000E-03    0.2405
     3.100000E+00    2.010625E+00    2.010921E+00    2.956245E-04    1.000000E-03    0.2956
     3.150000E+00    1.996120E+00    1.996450E+00    3.306303E-04    1.000000E-03    0.3306
     3.200000E+00    1.978386E+00    1.978731E+00    3.451063E-04    1.000000E-03    0.3451
     3.250000E+00    1.957523E+00    1.957863E+00    3.396749E-04    1.000000E-03    0.3397
     3.300000E+00    1.933650E+00    1.933966E+00    3.159020E-04    1.000000E-03    0.3159
     3.350000E+00    1.906902E+00    1.907178E+00    2.767000E-04    1.000000E-03    0.2767
     3.400000E+00    1.877431E+00    1.877657E+00    2.253182E-04    1.000000E-03    0.2253
     3.450000E+00    1.845406E+00    1.845571E+00    1.650582E-04    1.000000E-03    0.1651
     3.500000E+00    1.811006E+00    1.811105E+00    9.955721E-05    1.000000E-03    0.0996
     3.550000E+00    1.774422E+00    1.774455E+00    3.249116E-05    1.000000E-03    0.0325
     3.600000E+00    1.735856E+00    1.735824E+00   -3.264809E-05    1.000000E-03    0.0326
     3.650000E+00    1.695514E+00    1.695421E+00   -9.294525E-05    1.000000E-03    0.0929
     3.700000E+00    1.653608E+00    1.653462E+00   -1.457673E-04    1.000000E-03    0.1458
     3.750000E+00    1.610351E+00    1.610162E+00   -1.891282E-04    1.000000E-03    0.1891
     3.800000E+00    1.565957E+00    1.565735E+00   -2.217646E-04    1.000000E-03    0.2218
     3.850000E+00    1.520637E+00    1.520394E+00   -2.428763E-04    1.000000E-03    0.2429
     3.900000E+00    1.474599E+00    1.474346E+00   -2.523978E-04    1.000000E-03    0.2524
     3.950000E+00    1.428042E+00    1.427791E+00   -2.504697E-04    1.000000E-03    0.2505
     4.000000E+00    1.381160E+00    1.380922E+00   -2.381909E-04    1.000000E-03    0.2382
     4.050000E+00    1.334138E+00    1.333922E+00   -2.167362E-04    1.000000E-03    0.2167
     4.100000E+00    1.287150E+00    1.286962E+00   -1.874372E-04    1.000000E-03    0.1874
     4.150000E+00    1.240357E+00    1.240205E+00   -1.523248E-04    1.000000E-03    0.1523
     4.200000E+00    1.193911E+00    1.193799E+00   -1.128427E-04    1.000000E-03    0.1128
     4.250000E+00    1.147951E+00    1.147880E+00   -7.104347E-05    1.000000E-03    0.0710
     4.300000E+00    1.102601E+00    1.102572E+00   -2.848375E-05    1.000000E-03    0.0285
     4.350000E+00    1.057974E+00    1.057988E+00    1.326289E-05    1.000000E-03    0.0133
     4.400000E+00    1.014172E+00    1.014225E+00    5.265375E-05    1.000000E-03    0.0527
     4.450000E+00    9.712812E-01    9.713699E-01    8.869411E-05    1.000000E-03    0.0887
     4.500000E+00    9.293781E-01    9.294984E-01    1.202517E-04    1.000000E-03    0.1203
     4.550000E+00    8.885270E-01    8.886738E-01    1.467067E-04    1.000000E-03    0.1467
     4.600000E+00    8.487813E-01    8.489489E-01    1.675773E-04    1.000000E-03    0.1676
     4.650000E+00    8.101840E-01    8.103666E-01    1.826020E-04    1.000000E-03    0.1826
     4.700000E+00    7.727686E-01    7.729604E-01    1.917301E-04    1.000000E-03    0.1917
     4.750000E+00    7.365598E-01    7.367550E-01    1.951167E-04    1.000000E-03    0.1951
     4.800000E+00    7.015740E-01    7.017671E-01    1.930680E-04    1.000000E-03    0.1931
     4.850000E+00    6.678202E-01    6.680062E-01    1.859945E-04    1.000000E-03    0.1860
     4.900000E+00    6.353007E-01    6.354752E-01    1.744439E-04    1.000000E-03    0.1744
     4.950000E+00    6.040119E-01    6.041709E-01    1.590150E-04    1.000000E-03    0.1590
     5.000000E+00    5.739446E-01    5.740850E-01    1.403559E-04    1.000000E-03    0.1404
     5.050000E+00    5.450853E-01    5.452045E-01    1.191523E-04    1.000000E-03    0.1192
     5.100000E+00    5.174162E-01    5.175123E-01    9.607243E-05    1.000000E-03    0.0961
     5.150000E+00    4.909159E-01    4.909877E-01    7.177540E-05    1.000000E-03    0.0718
     5.200000E+00    4.655602E-01    4.656071E-01    4.688257E-05    1.000000E-03    0.0469
     5.250000E+00    4.413223E-01    4.413443E-01    2.199042E-05    1.000000E-03    0.0220
     5.300000E+00    4.181734E-01    4.181710E-01   -2.394401E-06    1.000000E-03    0.0024
     5.350000E+00    3.960830E-01    3.960572E-01   -2.579748E-05    1.000000E-03    0.0258
     5.400000E+00    3.750193E-01    3.749715E-01   -4.780542E-05    1.000000E-03    0.0478
     5.450000E+00    3.549496E-01    3.548815E-01   -6.808949E-05    1.000000E-03    0.0681
     5.500000E+00    3.358405E-01    3.357541E-01   -8.637258E-05    1.000000E-03    0.0864
     5.550000E+00    3.176582E-01    3.175558E-01   -1.024577E-04    1.000000E-03    0.1025
     5.600000E+00    3.003688E-01    3.002526E-01   -1.161858E-04    1.000000E-03    0.1162
     5.650000E+00    2.839382E-01    2.838107E-01   -1.274613E-04    1.000000E-03    0.1275
     5.700000E+00    2.683327E-01    2.681964E-01   -1.362833E-04    1.000000E-03    0.1363
     5.750000E+00    2.535189E-01    2.533763E-01   -1.426196E-04    1.000000E-03    0.1426
     5.800000E+00    2.394640E-01    2.393174E-01   -1.465534E-04    1.000000E-03    0.1466
     5.850000E+00    2.261354E-01    2.259873E-01   -1.481584E-04    1.000000E-03    0.1482
     5.900000E+00    2.135016E-01    2.133541E-01   -1.475531E-04    1.000000E-03    0.1476
     5.950000E+00    2.015317E-01    2.013868E-01   -1.449002E-04    1.000000E-03    0.1449
     6.000000E+00    1.901955E-01    1.900551E-01   -1.403510E-04    1.000000E-03    0.1404
     6.050000E+00    1.794638E-01    1.793297E-01   -1.340933E-04    1.000000E-03    0.1341
     6.100000E+00    1.693083E-01    1.691820E-01   -1.263098E-04    1.000000E-03    0.1263
     6.150000E+00    1.597014E-01    1.595842E-01   -1.171983E-04    1.000000E-03    0.1172
     6.200000E+00    1.506168E-01    1.505098E-01   -1.069695E-04    1.000000E-03    0.1070
     6.250000E+00    1.420289E-01    1.419331E-01   -9.581414E-05    1.000000E-03    0.0958
     6.300000E+00    1.339130E-01    1.338291E-01   -8.391669E-05    1.000000E-03    0.0839
     6.350000E+00    1.262456E-01    1.261742E-01   -7.148475E-05    1.000000E-03    0.0715
     6.400000E+00    1.190040E-01    1.189453E-01   -5.868439E-05    1.000000E-03    0.0587
     6.450000E+00    1.121663E-01    1.121207E-01   -4.568961E-05    1.000000E-03    0.0457
     6.500000E+00    1.057118E-01    1.056792E-01   -3.265586E-05    1.000000E-03    0.0327
     6.550000E+00    9.962053E-02    9.960079E-02   -1.973166E-05    1.000000E-03    0.0197
     6.600000E+00    9.387334E-02    9.386629E-02   -7.050969E-06    1.000000E-03    0.0071
     6.650000E+00    8.845207E-02    8.845734E-02    5.266155E-06    1.000000E-03    0.0053
     6.700000E+00    8.333933E-02    8.335646E-02    1.712126E-05    1.000000E-03    0.0171
     6.750000E+00    7.851857E-02    7.854699E-02    2.841269E-05    1.000000E-03    0.0284
     6.800000E+00    7.397401E-02    7.401307E-02    3.906378E-05    1.000000E-03    0.0391
     6.850000E+00    6.969060E-02    6.973961E-02    4.900926E-05    1.000000E-03    0.0490
     6.900000E+00    6.565406E-02    6.571226E-02    5.819517E-05    1.000000E-03    0.0582
     6.950000E+00    6.185080E-02    6.191738E-02    6.657848E-05    1.000000E-03    0.0666
     7.000000E+00    5.826791E-02    5.834203E-02    7.412963E-05    1.000000E-03    0.0741
     7.050000E+00    5.489311E-02    5.497394E-02    8.082818E-05    1.000000E-03    0.0808
     7.100000E+00    5.171477E-02    5.180144E-02    8.666166E-05    1.000000E-03    0.0867
     7.150000E+00    4.872186E-02    4.881349E-02    9.162976E-05    1.000000E-03    0.0916
     7.200000E+00    4.590390E-02    4.599964E-02    9.573903E-05    1.000000E-03    0.0957
     7.250000E+00    4.325098E-02    4.334998E-02    9.900105E-05    1.000000E-03    0.0990
     7.300000E+00    4.075369E-02    4.085513E-02    1.014373E-04    1.000000E-03    0.1014
     7.350000E+00    3.840314E-02    3.850621E-02    1.030724E-04    1.000000E-03    0.1031
     7.400000E+00    3.619091E-02    3.629485E-02    1.039367E-04    1.000000E-03    0.1039
     7.450000E+00    3.410904E-02    3.421311E-02    1.040658E-04    1.000000E-03    0.1041
     7.500000E+00    3.214999E-02    3.225349E-02    1.034954E-04    1.000000E-03    0.1035
     7.550000E+00    3.030665E-02    3.040891E-02    1.022679E-04    1.000000E-03    0.1023
     7.600000E+00    2.857227E-02    2.867269E-02    1.004264E-04    1.000000E-03    0.1004
     7.650000E+00    2.694050E-02    2.703851E-02    9.801392E-05    1.000000E-03    0.0980
     7.700000E+00    2.540534E-02    2.550042E-02    9.507712E-05    1.000000E-03    0.0951
     7.750000E+00    2.396113E-02    2.405279E-02    9.166210E-05    1.000000E-03    0.0917
     7.800000E+00    2.260251E-02    2.269032E-02    8.781367E-05    1.000000E-03    0.0878
     7.850000E+00    2.132443E-02    2.140801E-02    8.358060E-05    1.000000E-03    0.0836
     7.900000E+00    2.012213E-02    2.020114E-02    7.900752E-05    1.000000E-03    0.0790
     7.950000E+00    1.899113E-02    1.906527E-02    7.413755E-05    1.000000E-03    0.0741
     8.000000E+00    1.792719E-02    1.799621E-02    6.901473E-05    1.000000E-03    0.0690
     8.050000E+00    1.692632E-02    1.699001E-02    6.368301E-05    1.000000E-03    0.0637
     8.100000E+00    1.598477E-02    1.604295E-02    5.818104E-05    1.000000E-03    0.0582
     8.150000E+00    1.509899E-02    1.515154E-02    5.254953E-05    1.000000E-03    0.0525
     8.200000E+00    1.426564E-02    1.431247E-02    4.682323E-05    1.000000E-03    0.0468
     8.250000E+00    1.348159E-02    1.352263E-02    4.103858E-05    1.000000E-03    0.0410
     8.300000E+00    1.274388E-02    1.277911E-02    3.522787E-05    1.000000E-03    0.0352
     8.350000E+00    1.204973E-02    1.207915E-02    2.942298E-05    1.000000E-03    0.0294
     8.400000E+00    1.139652E-02    1.142017E-02    2.365067E-05    1.000000E-03    0.0237
     8.450000E+00    1.078178E-02    1.079972E-02    1.794039E-05    1.000000E-03    0.0179
     8.500000E+00    1.020319E-02    1.021550E-02    1.231447E-05    1.000000E-03    0.0123
     8.550000E+00    9.658578E-03    9.665375E-03    6.797166E-06    1.000000E-03    0.0068
     8.600000E+00    9.145891E-03    9.147298E-03    1.407078E-06    1.000000E-03    0.0014
     8.650000E+00    8.663196E-03    8.659363E-03   -3.832718E-06    1.000000E-03    0.0038
     8.700000E+00    8.208692E-03    8.199775E-03   -8.917156E-06    1.000000E-03    0.0089
     8.750000E+00    7.780666E-03    7.766845E-03   -1.382148E-05    1.000000E-03    0.0138
     8.800000E+00    7.377518E-03    7.358983E-03   -1.853480E-05    1.000000E-03    0.0185
     8.850000E+00    6.997745E-03    6.974696E-03   -2.304953E-05    1.000000E-03    0.0230
     8.900000E+00    6.639933E-03    6.612579E-03   -2.735421E-05    1.000000E-03    0.0274
     8.950000E+00    6.302754E-03    6.271312E-03   -3.144209E-05    1.000000E-03    0.0314
     9.000000E+00    5.984960E-03    5.949653E-03   -3.530694E-05    1.000000E-03    0.0353
     9.050000E+00    5.685377E-03    5.646434E-03   -3.894336E-05    1.000000E-03    0.0389
     9.100000E+00    5.402907E-03    5.360559E-03   -4.234850E-05    1.000000E-03    0.0423
     9.150000E+00    5.136515E-03    5.090995E-03   -4.551974E-05    1.000000E-03    0.0455
     9.200000E+00    4.885278E-03    4.836773E-03   -4.850423E-05    1.000000E-03    0.0485
     9.250000E+00    4.648142E-03    4.596982E-03   -5.115965E-05    1.000000E-03    0.0512
     9.300000E+00    4.424399E-03    4.370765E-03   -5.363383E-05    1.000000E-03    0.0536
     9.350000E+00    4.213219E-03    4.157317E-03   -5.590231E-05    1.000000E-03    0.0559
     9.400000E+00    4.013758E-03    3.955880E-03   -5.787807E-05    1.000000E-03    0.0579
     9.450000E+00    3.825397E-03    3.765743E-03   -5.965408E-05    1.000000E-03    0.0597
     9.500000E+00    3.647425E-03    3.586238E-03   -6.118652E-05    1.000000E-03    0.0612
     9.550000E+00    3.479193E-03    3.416737E-03   -6.245619E-05    1.000000E-03    0.0625
     9.600000E+00    3.320137E-03    3.256648E-03   -6.348890E-05    1.000000E-03    0.0635
     9.650000E+00    3.169855E-03    3.105418E-03   -6.443743E-05    1.000000E-03    0.0644
     9.700000E+00    3.027764E-03    2.962523E-03   -6.524158E-05    1.000000E-03    0.0652
     9.750000E+00    2.893360E-03    2.827473E-03   -6.588640E-05    1.000000E-03    0.0659
     9.800000E+00    2.766117E-03    2.699809E-03   -6.630812E-05    1.000000E-03    0.0663
     9.850000E+00    2.645633E-03    2.579096E-03   -6.653671E-05    1.000000E-03    0.0665
     9.900000E+00    2.531509E-03    2.464928E-03   -6.658189E-05    1.000000E-03    0.0666
     9.950000E+00    2.423388E-03    2.356921E-03   -6.646672E-05    1.000000E-03    0.0665
     1.000000E+01    2.320910E-03    2.254717E-03   -6.619309E-05    1.000000E-03    0.0662
     1.010000E+01    2.131606E-03    2.066382E-03   -6.522352E-05    1.000000E-03    0.0652
     1.020000E+01    1.961172E-03    1.897456E-03   -6.371636E-05    1.000000E-03    0.0637
     1.030000E+01    1.807507E-03    1.745756E-03   -6.175055E-05    1.000000E-03    0.0618
     1.040000E+01    1.668730E-03    1.609354E-03   -5.937564E-05    1.000000E-03    0.0594
     1.050000E+01    1.543205E-03    1.486547E-03   -5.665839E-05    1.000000E-03    0.0567
     1.060000E+01    1.429470E-03    1.375825E-03   -5.364438E-05    1.000000E-03    0.0536
     1.070000E+01    1.326250E-03    1.275858E-03   -5.039190E-05    1.000000E-03    0.0504
     1.080000E+01    1.232411E-03    1.185464E-03   -4.694719E-05    1.000000E-03    0.0469
     1.090000E+01    1.146958E-03    1.103602E-03   -4.335627E-05    1.000000E-03    0.0434
     1.100000E+01    1.069008E-03    1.029346E-03   -3.966239E-05    1.000000E-03    0.0397
     1.110000E+01    9.977702E-04    9.618797E-04   -3.589048E-05    1.000000E-03    0.0359
     1.120000E+01    9.325667E-04    9.004778E-04   -3.208884E-05    1.000000E-03    0.0321
     1.130000E+01    8.727818E-04    8.444983E-04   -2.828346E-05    1.000000E-03    0.0283
     1.140000E+01    8.178679E-04    7.933720E-04   -2.449596E-05    1.000000E-03    0.0245
     1.150000E+01    7.673524E-04    7.465937E-04   -2.075867E-05    1.000000E-03    0.0208
     1.160000E+01    7.207976E-04    7.037156E-04   -1.708203E-05    1.000000E-03    0.0171
     1.170000E+01    6.778348E-04    6.643396E-04   -1.349513E-05    1.000000E-03    0.0135
     1.180000E+01    6.381171E-04    6.281124E-04   -1.000469E-05    1.000000E-03    0.0100
     1.190000E+01    6.013386E-04    5.947196E-04   -6.619039E-06    1.000000E-03    0.0066
     1.200000E+01    5.672477E-04    5.638819E-04   -3.365840E-06    1.000000E-03    0.0034
     1.220000E+01    5.053293E-04    5.089035E-04    3.574252E-06    1.000000E-03    0.0036
     1.240000E+01    4.526616E-04    4.614950E-04    8.833330E-06    1.000000E-03    0.0088
     1.260000E+01    4.064272E-04    4.203174E-04    1.389029E-05    1.000000E-03    0.0139
     1.280000E+01    3.658182E-04    3.843018E-04    1.848360E-05    1.000000E-03    0.0185
     1.300000E+01    3.306345E-04    3.525911E-04    2.195660E-05    1.000000E-03    0.0220
     1.320000E+01    2.993147E-04    3.244954E-04    2.518071E-05    1.000000E-03    0.0252
     1.340000E+01    2.715023E-04    2.994570E-04    2.795477E-05    1.000000E-03    0.0280
     1.360000E+01    2.468177E-04    2.770225E-04    3.020485E-05    1.000000E-03    0.0302
     1.380000E+01    2.248586E-04    2.568216E-04    3.196296E-05    1.000000E-03    0.0320
     1.400000E+01    2.051927E-04    2.385498E-04    3.335704E-05    1.000000E-03    0.0334
     1.420000E+01    1.875944E-04    2.219556E-04    3.436122E-05    1.000000E-03    0.0344
     1.440000E+01    1.717841E-04    2.068298E-04    3.504566E-05    1.000000E-03    0.0350
     1.460000E+01    1.575381E-04    1.929971E-04    3.545897E-05    1.000000E-03    0.0355
     1.480000E+01    1.446588E-04    1.803098E-04    3.565106E-05    1.000000E-03    0.0357
     1.500000E+01    1.330265E-04    1.686427E-04    3.561616E-05    1.000000E-03    0.0356
     1.520000E+01    1.224849E-04    1.578886E-04    3.540370E-05    1.000000E-03    0.0354
     1.540000E+01    1.129167E-04    1.479556E-04    3.503888E-05    1.000000E-03    0.0350
     1.560000E+01    1.042041E-04    1.387639E-04    3.455982E-05    1.000000E-03    0.0346
     1.580000E+01    9.629130E-05    1.302441E-04    3.395277E-05    1.000000E-03    0.0340
     1.600000E+01    8.907758E-05    1.223353E-04    3.325773E-05    1.000000E-03    0.0333
     1.620000E+01    8.248675E-05    1.149840E-04    3.249726E-05    1.000000E-03    0.0325
     1.640000E+01    7.645815E-05    1.081427E-04    3.168450E-05    1.000000E-03    0.0317
     1.660000E+01    7.094936E-05    1.017689E-04    3.081958E-05    1.000000E-03    0.0308
     1.680000E+01    6.589649E-05    9.582500E-05    2.992851E-05    1.000000E-03    0.0299
     1.700000E+01    6.125487E-05    9.027686E-05    2.902199E-05    1.000000E-03    0.0290
     1.720000E+01    5.699940E-05    8.509383E-05    2.809443E-05    1.000000E-03    0.0281
     1.740000E+01    5.307892E-05    8.024817E-05    2.716925E-05    1.000000E-03    0.0272
     1.760000E+01    4.947082E-05    7.571467E-05    2.624385E-05    1.000000E-03    0.0262
     1.780000E+01    4.615212E-05    7.147039E-05    2.531827E-05    1.000000E-03    0.0253
     1.800000E+01    4.308671E-05    6.749438E-05    2.440767E-05    1.000000E-03    0.0244
     1.820000E+01    4.026379E-05    6.376749E-05    2.350370E-05    1.000000E-03    0.0235
     1.840000E+01    3.765287E-05    6.027213E-05    2.261926E-05    1.000000E-03    0.0226
     1.860000E+01    3.523738E-05    5.699217E-05    2.175479E-05    1.000000E-03    0.0218
     1.880000E+01    3.299707E-05    5.391276E-05    2.091570E-05    1.000000E-03    0.0209
     1.900000E+01    3.092571E-05    5.102021E-05    2.009450E-05    1.000000E-03    0.0201
     1.920000E+01    2.899671E-05    4.830189E-05    1.930518E-05    1.000000E-03    0.0193
     1.940000E+01    2.722006E-05    4.574613E-05    1.852607E-05    1.000000E-03    0.0185
     1.960000E+01    2.557334E-05    4.334214E-05    1.776880E-05    1.000000E-03    0.0178
     1.980000E+01    2.403307E-05    4.107992E-05    1.704685E-05    1.000000E-03    0.0170

 RMS for Q2ofr =   6.571660275733923E-004
 RMS for Quadr =   3.551553546519875E-004
 Red_chi2 for QMF =   0.159158628089955     
 END of QMF
 
 Section EinA:

    Vi   Vf   Ji   Jf     Nu_cm         Aexp            Afit            Aspline         delta          sig       |delta/sig|  |spline/sig|  Ref.        Line
                                     
     0    0    3    1    587.0245    3.544780E-10    4.749862E-10    4.757902E-10    1.205082E-10    1.168438E-10    1.0314    1.0382  ReuterSirota94    S(1) 
     0    0    4    2    814.4140    3.136168E-09    2.748205E-09    2.752724E-09   -3.879626E-10    3.889821E-10    0.9974    0.9858  JenningsBrault82  S(2) 
     0    0    5    3   1034.6579    9.725101E-09    9.813551E-09    9.829038E-09    8.844975E-11    4.134624E-10    0.2139    0.2514  ReidMcKellar78    S(3) 
     0    0    5    3   1034.6579    9.864863E-09    9.813551E-09    9.829038E-09   -5.131225E-11    4.716965E-10    0.1088    0.0759  JenningsBrault82  S(3) 
     1    0    3    3   4125.8716    2.366504E-07    2.795868E-07    2.778834E-07    4.293636E-08    5.291023E-08    0.8115    0.7793  Fink65            Q(3) 
     1    0    3    3   4125.8716    3.006920E-07    2.795868E-07    2.778834E-07   -2.110524E-08    3.758650E-08    0.5615    0.6068  Bragg82           Q(3) 
     1    0    2    2   4143.4638    2.687721E-07    3.044487E-07    3.026581E-07    3.567658E-08    4.644346E-08    0.7682    0.7296  Fink65            Q(2) 
     1    0    2    2   4143.4638    3.108823E-07    3.044487E-07    3.026581E-07   -6.433623E-09    8.222048E-09    0.7825    1.0003  Bragg82           Q(2) 
     1    0    1    1   4155.2520    3.302684E-07    4.308376E-07    4.283670E-07    1.005692E-07    1.972399E-07    0.5099    0.4974  Fink65            Q(1) 
     1    0    1    1   4155.2520    4.455650E-07    4.308376E-07    4.283670E-07   -1.472741E-08    3.550319E-09    4.1482    4.8441  Bragg82           Q(1) 
     1    0    1    1   4155.2520    3.309686E-07    4.308376E-07    4.283670E-07    9.986899E-08    1.150372E-07    0.8681    0.8467  Margolis73        Q(1) 
     1    0    2    0   4497.8323    2.436554E-07    2.540316E-07    2.523422E-07    1.037625E-08    2.062657E-08    0.5031    0.4211  Fink65            S(0) 
     1    0    2    0   4497.8323    2.923968E-07    2.540316E-07    2.523422E-07   -3.836515E-08    2.810863E-08    1.3649    1.4250  Bragg82           S(0) 
     1    0    2    0   4497.8323    2.104752E-07    2.540316E-07    2.523422E-07    4.355645E-08    5.381325E-08    0.8094    0.7780  Margolis73        S(0) 
     1    0    3    1   4712.8961    3.641675E-07    3.492648E-07    3.466352E-07   -1.490265E-08    3.262273E-09    4.5682    5.3743  Fink65            S(1) 
     1    0    3    1   4712.8961    3.892979E-07    3.492648E-07    3.466352E-07   -4.003305E-08    9.895561E-08    0.4046    0.4311  Bragg82           S(1) 
     1    0    3    1   4712.8961    3.066536E-07    3.492648E-07    3.466352E-07    4.261125E-08    5.821199E-08    0.7320    0.6868  Margolis73        S(1) 
     1    0    4    2   4916.9956    4.528310E-07    4.011599E-07    3.976941E-07   -5.167113E-08    3.172790E-08    1.6286    1.7378  Fink65            S(2) 
     1    0    4    2   4916.9956    6.336887E-07    4.011599E-07    3.976941E-07   -2.325288E-07    2.125653E-07    1.0939    1.1102  Bragg82           S(2) 
     1    0    5    3   5108.3905    4.408488E-07    4.244498E-07    4.201944E-07   -1.639895E-08    4.230795E-08    0.3876    0.4882  Fink65            S(3) 
     1    0    5    3   5108.3905    4.256180E-07    4.244498E-07    4.201944E-07   -1.168154E-09    2.255056E-08    0.0518    0.2405  Bragg82           S(3) 
     2    0    3    5   6982.5272    6.390380E-08    6.778386E-08    6.954215E-08    3.880062E-09    3.163554E-09    1.2265    1.7823  Campargue12       O(5) 
     2    0    2    4   7237.5747    9.572295E-08    1.004961E-07    1.030526E-07    4.773198E-09    2.841498E-09    1.6798    2.5795  Campargue12       O(4) 
     2    0    1    3   7488.2834    1.611152E-07    1.564589E-07    1.602966E-07   -4.656319E-09    3.333418E-09    1.3969    0.2456  Campargue12       O(3) 
     2    0    1    3   7488.2834    1.333367E-07    1.564589E-07    1.602966E-07    2.312218E-08    1.111139E-07    0.2081    0.2426  Bragg82           O(3) 
     2    0    0    2   7732.6341    3.463373E-07    3.383424E-07    3.462216E-07   -7.994914E-09    7.739381E-09    1.0330    0.0149  Campargue12       O(2) 
     2    0    0    2   7732.6341    3.095753E-07    3.383424E-07    3.462216E-07    2.876709E-08    1.934846E-07    0.1487    0.1894  Bragg82           O(2) 
     2    0    5    5   7914.0124    1.246510E-07    1.209494E-07    1.224266E-07   -3.701624E-09    6.723913E-09    0.5505    0.3308  Campargue12       Q(5) 
     2    0    3    3   8017.1851    1.218877E-07    1.263207E-07    1.285259E-07    4.432958E-09    4.039270E-09    1.0975    1.6434  Bragg82           Q(3) 
     2    0    2    2   8051.9887    1.342696E-07    1.354875E-07    1.380985E-07    1.217883E-09    1.552492E-09    0.7845    2.4663  Bragg82           Q(2) 
     2    0    1    1   8075.3078    2.162084E-07    1.897979E-07    1.936883E-07   -2.641055E-08    2.540228E-08    1.0397    0.8865  Fink65            Q(1) 
     2    0    1    1   8075.3078    1.884685E-07    1.897979E-07    1.936883E-07    1.329353E-09    4.171635E-09    0.3187    1.2513  Bragg82           Q(1) 
     2    0    1    1   8075.3078    2.027713E-07    1.897979E-07    1.936883E-07   -1.297345E-08    7.449350E-07    0.0174    0.0122  Gupta06           Q(1) 
     2    0    2    0   8406.3572    1.252304E-07    1.250974E-07    1.273284E-07   -1.330173E-10    3.022521E-09    0.0440    0.6941  Bragg82           S(0) 
     2    0    3    1   8604.2096    1.888135E-07    1.868362E-07    1.897143E-07   -1.977347E-09    1.087343E-08    0.1819    0.0828  Fink65            S(1) 
     2    0    3    1   8604.2096    1.874942E-07    1.868362E-07    1.897143E-07   -6.580473E-10    2.682113E-09    0.2453    0.8277  Bragg82           S(1) 
     2    0    3    1   8604.2096    1.888352E-07    1.868362E-07    1.897143E-07   -1.999047E-09    9.423638E-09    0.2121    0.0933  Chackerian75      S(1) 
     3    0    3    3  11678.5722    1.250923E-08    1.445427E-08    1.752254E-08    1.945045E-09    1.158262E-05    0.0002    0.0004  Robie06           Q(3) 
     3    0    2    2  11730.3317    1.389206E-08    1.531175E-08    1.865736E-08    1.419687E-09    3.562067E-10    3.9856   13.3779  Robie06           Q(2) 
     3    0    1    1  11765.0078    1.739311E-08    2.127200E-08    2.600677E-08    3.878885E-09    1.915171E-09    2.0253    4.4976  Robie06           Q(1) 
     3    0    2    0  12084.7002    1.759104E-08    1.828804E-08    2.155439E-08    6.970011E-10    1.249268E-09    0.5579    3.1725  Bragg82           S(0) 
     3    0    2    0  12084.7002    1.570025E-08    1.828804E-08    2.155439E-08    2.587791E-09    1.857019E-09    1.3935    3.1524  Robie06           S(0) 
     3    0    3    1  12265.5966    3.314463E-08    3.143862E-08    3.638659E-08   -1.706014E-09    2.209642E-09    0.7721    1.4672  Bragg82           S(1) 
     3    0    3    1  12265.5966    3.343925E-08    3.143862E-08    3.638659E-08   -2.000634E-09    3.486219E-09    0.5739    0.8454  Robie06           S(1) 
     3    0    3    1  12265.5966    3.564889E-08    3.143862E-08    3.638659E-08   -4.210274E-09    3.535427E-09    1.1909    0.2087  Trauger78         S(1) 
     3    0    4    2  12424.4430    5.161616E-08    4.454078E-08    5.078264E-08   -7.075379E-09    8.697179E-09    0.8135    0.0958  Bragg82           S(2) 
     3    0    4    2  12424.4430    4.773107E-08    4.454078E-08    5.078264E-08   -3.190289E-09    3.885087E-09    0.8212    0.7855  Robie06           S(2) 
     3    0    5    3  12559.7500    5.711753E-08    5.778976E-08    6.502933E-08    6.722314E-10    9.377505E-09    0.0717    0.8437  Bragg82           S(3) 
     3    0    5    3  12559.7500    5.797003E-08    5.778976E-08    6.502933E-08   -1.802686E-10    2.557501E-09    0.0705    2.7602  Robie06           S(3) 
     4    0    2    0  15535.7579    2.285076E-09    2.477925E-09    3.764609E-09    1.928490E-10    2.064660E-10    0.9340    7.1660  Bragg82           S(0) 
     4    0    2    0  15535.7579    2.399470E-09    2.477925E-09    3.764609E-09    7.845497E-11    5.580163E-10    0.1406    2.4464  Ferguson93        S(0) 
     4    0    3    1  15699.8147    6.371568E-09    5.002085E-09    7.191388E-09   -1.369483E-09    8.929849E-10    1.5336    0.9181  Bragg82           S(1) 
     4    0    3    1  15699.8147    6.914599E-09    5.002085E-09    7.191388E-09   -1.912514E-09    1.529256E-09    1.2506    0.1810  Brault80          S(1) 
     4    0    3    1  15699.8147    4.259779E-09    5.002085E-09    7.191388E-09    7.423064E-10    6.395702E-10    1.1606    4.5837  Trauger78         S(1) 
     4    0    3    1  15699.8147    6.154355E-09    5.002085E-09    7.191388E-09   -1.152270E-09    7.602439E-10    1.5157    1.3641  Ferguson93        S(1) 
     4    0    4    2  15836.3431    8.025067E-09    7.995380E-09    1.107254E-08   -2.968719E-11    1.352539E-09    0.0219    2.2531  Bragg82           S(2) 
     4    0    5    3  15943.9643    1.277639E-08    1.141055E-08    1.537678E-08   -1.365838E-09    3.022372E-09    0.4519    0.8604  Bragg82           S(3) 
     5    0    3    1  18907.5483    1.137646E-09    1.125015E-09    1.667221E-09   -1.263114E-11    6.475831E-10    0.0195    0.8178  Ferguson93        S(1) 
 
 Red_chi2 for Afit =    1.66029749812035     
 END of EinA


==> anc/H2_astrophysical_data_Table1.txt <==
Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of the calculated X-X ro-vibrational transition intensities 
in molecular hydrogen".

Table 1. Astrophysical observations and calculated Einstein A coefficient ratios for the H2 line pairs emitted from a common upper
level with energy Eu

line			Eu,K		lambda,mkm	A1/A2,obs_with_err		A1/A2,calc	Delta	Ref.

1-0 Q(2)		6471		2.413439	 1.1658^+0.0038_-0.0038 	1.199	 8.7 	Kaplan17
1-0 S(0)				2.22329								 
1-0 Q(3)		6951		2.423730	 0.7705^+0.0025_-0.0025 	0.802	 12.5 	Kaplan17
1-0 S(1)				2.121834								 
1-0 Q(4)		7584		2.437489	 0.7123^+0.0036_-0.0037 	0.666	 12.7 	Kaplan17
1-0 S(2)				2.033758								 
3-1 O(5)		17818		1.522033	 0.3764^+0.0095_-0.0092 	0.384	 0.8 	Kaplan17 
3-2 S(1)				2.386471								 
3-1 O(6)		18386		1.581171	 0.248^+0.016_-0.016 	0.244	 0.3 	Kaplan17
3-2 S(2)				2.287045								 
4-2 O(11)		27706		2.099586	 0.351^+0.081_-0.078 	0.319	 0.4 	Kaplan17
4-3 S(7)				2.100426								 
5-3 O(9)		30063		2.057127	 0.228^+0.032_-0.031 	0.228	 0.0 	Kaplan17
5-3 Q(7)				1.562635								 
6-4 Q(1)		31063		1.601534	 1.014^+0.035_-0.035 	0.998	 0.5 	Kaplan17
6-4 O(3)				1.732641								 
6-4 S(0)		31304		1.536891	 0.870^+0.048_-0.046 	0.833	 0.8 	Kaplan17
6-4 Q(2)				1.60739								 
6-4 S(0)		31304		1.536891	 0.912^+0.067_-0.060 	0.844	 1.1 	Kaplan17
6-4 O(4)				1.796524								 
6-4 Q(2)		31304		1.607390	 1.049^+0.071_-0.065 	1.013	 0.6 	Kaplan17
6-4 O(4)				1.796524								 
6-4 S(1)		31661		1.501560	 1.466^+0.046_-0.045 	1.249	 4.8 	Kaplan17
6-4 Q(3)				1.616224								 
7-5 Q(3)		35613		1.746280	 0.797^+0.042_-0.042 	0.839	 1.0 	Kaplan17
7-5 S(1)				1.620548								 
7-5 O(7)		36588		2.204989	 0.376^+0.032_-0.032 	0.353	 0.7 	Kaplan17
7-5 S(3)				1.56151								 
8-6 O(5)		39219		2.210763	 0.93^+0.13_-0.11 	0.831	 0.9 	Kaplan17
8-6 S(1)				1.763952								 
9-7 Q(1)		41997		2.073187	 0.699^+0.079_-0.072 	0.863	 2.1 	Kaplan17
9-7 O(3)				2.253724								  
9-7 O(4)		42185		2.345581	 1.17^+0.27_-0.24 	1.596	 1.6 	Kaplan17
9-7 S(0)				1.98735								 
9-7 O(4)		42185		2.345581	 0.80^+0.21_-0.17 	1.211	 1.9 	Kaplan17
9-7 Q(2)				2.084098								 
9-7 S(0)		42185		1.987350	 0.69^+0.16_-0.13 	0.759	 0.5 	Kaplan17
9-7 Q(2)				2.084098								 
10-8 S(1)		45317		2.176855	 1.01^+0.17_-0.13 	1.049	 0.2 	Kaplan17
10-7 O(5)				1.648305								 
6-4 S(0)		31304		1.536908	 0.487^+0.046_-0.044 	0.833	 7.5 	Le17, A
6-4 Q(2)				1.607386								 
6-4 Q(1)		31063		1.601535	 0.873^+0.067_-0.062 	0.998	 1.9 	Le17, A
6-4 O(3)				1.732637								 
7-5 S(1)		35613		1.620530	 2.14^+0.21_-0.19 	1.384	 4.0 	Le17, A
7-5 O(5)				2.02204								 
6-4 Q(5)		32712		1.643080	 3.62^+0.50_-0.41 	2.106	 3.6 	Le17, A
6-4 O(7)				2.029694								 
3-1 O(7)		19086		1.645324	 0.174^+0.019_-0.019 	0.169	 0.3 	Le17, A
3-2 S(3)				2.201397								 
11-8 Q(1)		47391		1.657105	 0.73^+0.12_-0.11 	0.962	 1.9 	Le17, A
11-8 O(3)				1.760929								 
4-2 O(7)		23955		1.756296	 0.514^+0.063_-0.060 	0.408	 1.8 	Le17, A
4-3 S(3)				2.344479								 
1-0 S(2)		7584		2.033756	 1.202^+0.051_-0.049 	1.502	 5.8 	Le17, A
1-0 Q(4)				2.437491								 
1-0 S(1)		6951		2.121831	 0.992^+0.029_-0.028 	1.247	 8.6 	Le17, A
1-0 Q(3)				2.423731								 
1-0 S(0)		6471		2.223299	 0.723^+0.027_-0.025 	0.834	 4.2 	Le17, A
1-0 Q(2)				2.413436								 
6-4 S(0)		31304		1.536908	 0.905^+0.096_-0.087 	0.833	 0.8 	Le17, B
6-4 Q(2)				1.607386								 
6-4 Q(1)		31063		1.601535	 0.885^+0.073_-0.067 	0.998	 1.5 	Le17, B
6-4 O(3)				1.732637								 
7-5 S(1)		35613		1.620530	 1.88^+0.20_-0.17 	1.384	 2.9 	Le17, B
7-5 O(5)				2.02204								 
3-1 O(7)		19086		1.645324	 0.225^+0.026_-0.025 	0.169	 2.2 	Le17, B
3-2 S(3)				2.201397								 
4-2 O(7)		23955		1.756296	 0.659^+0.090_-0.083 	0.408	 3.0 	Le17, B
4-3 S(3)				2.344479								 
1-0 S(2)		7584		2.033756	 0.917^+0.045_-0.042 	1.502	 13.1 	Le17, B
1-0 Q(4)				2.437491								 
1-0 S(1)		6951		2.121831	 1.027^+0.041_-0.039 	1.247	 5.3 	Le17, B
1-0 Q(3)				2.423731								 
1-0 S(0)		6471		2.223299	 0.637^+0.028_-0.028 	0.834	 6.9 	Le17, B
1-0 Q(2)				2.413436								 
6-4 Q(1)		31063		1.601535	 1.16^+0.11_-0.11 	0.998	 1.5 	Le17, C
6-4 O(3)				1.732637								 
7-5 S(1)		35613		1.620530	 3.56^+0.65_-0.53 	1.384	 4.1 	Le17, C
7-5 O(5)				2.02204								 
3-1 O(7)		19086		1.645324	 0.331^+0.055_-0.052 	0.169	 3.1 	Le17, C
3-2 S(3)				2.201397								 
4-2 O(7)		23955		1.756296	 0.76^+0.16_-0.13 	0.408	 2.7 	Le17, C
4-3 S(3)				2.344479								 
1-0 S(2)		7584		2.033756	 0.618^+0.041_-0.038 	1.502	 21.6 	Le17, C
1-0 Q(4)				2.437491								 
1-0 S(1)		6951		2.121831	 0.957^+0.058_-0.052 	1.247	 5.0 	Le17, C
1-0 Q(3)				2.423731								 
1-0 S(0)		6471		2.223299	 0.699^+0.045_-0.043 	0.834	 3.0 	Le17, C
1-0 Q(2)				2.413436								 
1-0 S(0)		6471		2.223300	 0.8714^+0.0024_-0.0025 	0.834	 15.0 	Oh16
1-0 Q(2)				2.41344								 
1-0 S(1)		6951		2.121830	 1.3909^+0.0014_-0.0014 	1.247	 103.5 	Oh16
1-0 Q(3)				2.42373								 
1-0 Q(4)		7584		2.437490	 0.6079^+0.0017_-0.0017 	0.666	 33.8 	Oh16
1-0 S(2)				2.03376								 
1-0 Q(5)		8365		2.454750	 139^+26_-19 	0.605	 7.3 	Oh16
1-0 S(3)				1.95756								 
2-1 S(3)		13890		2.073510	 21.5^+1.7_-1.5 	18.404	 2.1 	Oh16
2-0 O(7)				1.54641								 
3-2 S(1)		17818		2.386450	 2.09^+0.14_-0.13 	2.602	 3.6 	Oh16
3-1 O(5)				1.52203								 
3-1 O(7)		19086		1.645320	 0.152^+0.012_-0.012 	0.169	 1.4 	Oh16
3-2 S(3)				2.2014								 
1-0 Q(2)		6471		2.4133		1.454		1.199	 	Geballe17, PK1
1-0 S(0)				2.2235								 
1-0 S(1)		6951		2.1218		1.006		1.247	 	Geballe17, PK1
1-0 Q(3)				2.4237								 
1-0 S(2)		7584		2.0334		1.02		1.502	 	Geballe17, PK1
1-0 Q(4)				2.4375								 
1-0 S(3)		8365		1.9576		1.875		1.653	 	Geballe17, PK1
1-0 Q(5)				2.4547								 
1-0 Q(2)		6471		2.4133		1.429		1.199	 	Geballe17, PK1N
1-0 S(0)				2.2235								 
1-0 S(1)		6951		2.1218		0.951		1.247	 	Geballe17, PK1N
1-0 Q(3)				2.4237								 
1-0 S(2)		7584		2.0334		0.95		1.502	 	Geballe17, PK1N
1-0 Q(4)				2.4375								 
1-0 S(3)		8365		1.9576		1.981		1.653	 	Geballe17, PK1N
1-0 Q(5)				2.4547								 
1-0 Q(2)		6471		2.4133		1.403		1.199	 	Geballe17, PK1S
1-0 S(0)				2.2235								 
1-0 S(1)		6951		2.1218		0.998		1.247	 	Geballe17, PK1S
1-0 Q(3)				2.4237								 
1-0 S(2)		7584		2.0334		0.982		1.502	 	Geballe17, PK1S
1-0 Q(4)				2.4375								 
1-0 S(3)		8365		1.9576		1.736		1.653	 	Geballe17, PK1S
1-0 Q(5)				2.4547								 
1-0 Q(2)		6471		2.4133		1.239		1.199	 	Geballe17, 118-117
1-0 S(0)				2.2235								 
1-0 S(1)		6951		2.1218		1.197		1.247	 	Geballe17, 118-117
1-0 Q(3)				2.4237								 
1-0 S(2)		7584		2.0334		1.207		1.502	 	Geballe17, 118-117
1-0 Q(4)				2.4375								 
1-0 S(3)		8365		1.9576		1.761		1.653	 	Geballe17, 118-117
1-0 Q(5)				2.4547								 
1-0 S(2)		7584		2.0338		1.767		1.502	 	Pike16
1-0 Q(4)				2.4375								 
1-0 S(1)		6951		2.1218		1.251		1.247	 	Pike16
1-0 Q(3)				2.4237								 
1-0 S(0)		6471		2.2233		1.046		0.834	 	Pike16
1-0 Q(2)				2.4134								 

==> anc/H2_laboratory_data.txt <==
Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of the calculated X-X ro-vibrational transition intensities 
in molecular hydrogen".

v1,J1			quantum numbers of the upper state
v2,J2			quantum numbers of the lower state
Sexp,err		measured intensity and uncertainty at 296 K and 100% abundance, 10^{-28} cm/molecule	
A(S)			Einstein A coefficient in s^{-1} calculated from Sexp
A, 			Einstein A coefficient calculated in the present study with H2_spectre potential of Komasa19 and the best analytic QMF, irreg15.
difPS,%			100*(obs-calc)/obs, present study
difRoueff19,%		100*(obs-calc)/obs, Roueff19
ExpErr,%		100*err/Sexp


V1	V2	J1	J2	Sexp	err	A(S)		A		nu		difPS,%		difRoueff19,%	ExpErr,%	line	Ref

0	0	3	1	19.8	1.1	3.54478e-010	4.757834e-010	587.032025	-34.220854	-34.222773	5.555556	0-0S(1)	Reuter94
0	0	4	2	12.9	1.6	3.136168e-009	2.752689e-009	814.424303	12.227629	12.226513	12.403101	0-0S(2)	Jennings82
0	0	5	3	16.7	0.71	9.725101e-009	9.828936e-009	1034.670685	-1.067701	-1.06875	4.251497	0-0S(3)	Reid78
0	0	5	3	16.94	0.81	9.864863e-009	9.828936e-009	1034.670685	0.364192	0.363158	4.781582	0-0S(3)	Jennings82
1	0	3	3	16.37	100	2.366504e-007	2.779485e-007	4125.872611	-17.451101	-17.423592	610.873549	1-0Q(3)	Fink65
1	0	3	3	20.8	2.6	3.00692e-007	2.779485e-007	4125.872611	7.563720	7.585370	12.50000	1-0Q(3)	Bragg82
1	0	2	2	24.19	100	2.687721e-007	3.027294e-007	4143.465293	-12.634235	-12.607707	413.393964	1-0Q(2)	Fink65
1	0	2	2	27.98	0.74	3.108823e-007	3.027294e-007	4143.465293	2.622504	2.645438	2.644746	1-0Q(2)	Bragg82
1	0	1	1	167.445	100	3.302684e-007	4.28468e-007	4155.253762	-29.733271	-29.70269	59.721102	1-0Q(1)	Fink65
1	0	1	1	225.9	1.8	4.45565e-007	4.28468e-007	4155.253762	3.837151	3.859818	0.796813	1-0Q(1)	Bragg82
1	0	1	1	167.8	6.3	3.309686e-007	4.28468e-007	4155.253762	-29.458807	-29.42829	3.754470	1-0Q(1)	Fink65
1	0	2	0	104.188	100	2.436554e-007	2.524092e-007	4497.838397	-3.592697	-3.565199	95.980343	1-0S(0)	Bragg82
1	0	2	0	125.03	0.86	2.923968e-007	2.524092e-007	4497.838397	13.675799	13.698714	0.687835	1-0S(0)	Margolis73
1	0	2	0	90	4.5	2.104752e-007	2.524092e-007	4497.838397	-19.923487	-19.891655	5.000000	1-0S(0)	Fink65
1	0	3	1	334.89	100	3.641675e-007	3.467352e-007	4712.904636	4.786891	4.814351	29.860551	1-0S(1)	Bragg82
1	0	3	1	358	91	3.892979e-007	3.467352e-007	4712.904636	10.933195	10.958883	25.418994	1-0S(1)	Margolis73
1	0	3	1	282	12	3.066536e-007	3.467352e-007	4712.904636	-13.070644	-13.038034	4.255319	1-0S(1)	Fink65
1	0	4	2	52.094	100	4.52831e-007	3.978192e-007	4917.006313	12.148417	12.176044	191.960686	1-0S(2)	Bragg82
1	0	4	2	72.9	6.7	6.336887e-007	3.978192e-007	4917.006313	37.221667	37.241409	9.190672	1-0S(2)	Margolis73
1	0	5	3	31.26	100	4.408488e-007	4.203386e-007	5108.402908	4.652434	4.685144	319.897633	1-0S(3)	Fink65
1	0	5	3	30.18	0.3	4.25618e-007	4.203386e-007	5108.402908	1.240408	1.274288	0.994036	1-0S(3)	Bragg82
2	0	3	5	0.0101	0.0005	6.39038e-008	6.959947e-008	6982.512692	-8.912882	-8.823184	4.950495	2-0O(5)	Fink65
2	0	2	4	0.0539	0.0016	9.572295e-008	1.031239e-007	7237.563644	-7.731636	-7.65715	2.968460	2-0O(4)	Bragg82
2	0	1	3	1.45	0.03	1.611152e-007	1.603936e-007	7488.275666	0.447878	0.508084	2.068966	2-0O(3)	Campargue12
2	0	1	3	1.2	1	1.333367e-007	1.603936e-007	7488.275666	-20.292163	-20.219414	83.333333	2-0O(3)	Campargue12
2	0	0	2	1.79	0.04	3.463373e-007	3.464143e-007	7732.6297	-0.022233	0.033407	2.234637	2-0O(2)	Campargue12
2	0	0	2	1.6	1	3.095753e-007	3.464143e-007	7732.6297	-11.899851	-11.837605	62.50000	2-0O(2)	Bragg82
2	0	5	5	0.0241	0.0013	1.24651e-007	1.225292e-007	7914.007877	1.702193	1.784502	5.394191	2-0Q(5)	Bragg82
2	0	3	3	2.233	0.074	1.218877e-007	1.286117e-007	8017.183377	-5.516553	-5.446161	3.313927	2-0Q(3)	Bragg82
2	0	2	2	3.2	0.037	1.342696e-007	1.381819e-007	8051.987947	-2.913765	-2.851651	1.156250	2-0Q(2)	Bragg82
2	0	1	1	29.0238	100	2.162084e-007	1.937965e-007	8075.307691	10.365878	10.415923	344.544822	2-0Q(1)	Fink65
2	0	1	1	25.3	0.56	1.884685e-007	1.937965e-007	8075.307691	-2.826998	-2.769587	2.213439	2-0Q(1)	Bragg82
2	0	1	1	27.22	100	2.027713e-007	1.937965e-007	8075.307691	4.426070	4.479431	367.376929	2-0Q(1)	Gupta06
2	0	2	0	15.33	0.37	1.252304e-007	1.274041e-007	8406.361051	-1.735761	-1.675312	2.413568	2-0S(0)	Bragg82
2	0	3	1	52.094	100	1.888135e-007	1.898392e-007	8604.215402	-0.543234	-0.477085	191.960686	2-0S(1)	Fink65
2	0	3	1	51.73	0.74	1.874942e-007	1.898392e-007	8604.215402	-1.250705	-1.18409	1.430505	2-0S(1)	Bragg82
2	0	3	1	52.1	2.6	1.888352e-007	1.898392e-007	8604.215402	-0.531681	-0.465538	4.990403	2-0S(1)	Chackerian75
3	0	3	3	0.108	100	1.250923e-008	1.744705e-008	11678.563235	-39.473413	-40.076887	92592.592593	3-0Q(3)	Robie06
3	0	2	2	0.156	0.004	1.389206e-008	1.856903e-008	11730.324201	-33.666497	-34.302328	2.564103	3-0Q(2)	Robie06
3	0	1	1	1.1	0.03	1.739311e-008	2.587616e-008	11765.001282	-48.772474	-49.523403	2.727273	3-0Q(1)	Robie06
3	0	2	0	1.042	0.074	1.759104e-008	2.147064e-008	12084.697305	-22.05441	-22.530504	7.101727	3-0S(0)	Bragg82
3	0	2	0	0.93	0.11	1.570025e-008	2.147064e-008	12084.697305	-36.753491	-37.286922	11.827957	3-0S(0)	Robie06
3	0	3	1	4.5	0.3	3.314463e-008	3.627072e-008	12265.59526	-9.431664	-9.781253	6.666667	3-0S(1)	Bragg82
3	0	3	1	4.54	0.11	3.343925e-008	3.627072e-008	12265.59526	-8.467505	-8.814013	2.422907	3-0S(1)	Robie06
3	0	3	1	4.84	0.48	3.564889e-008	3.627072e-008	12265.59526	-1.744318	-2.069349	9.917355	3-0S(1)	Trauger78
3	0	4	2	0.93	0.074	5.161616e-008	5.065422e-008	12424.442483	1.863641	1.614843	7.956989	3-0S(2)	Bragg82
3	0	4	2	0.86	0.07	4.773107e-008	5.065422e-008	12424.442483	-6.124208	-6.393257	8.139535	3-0S(2)	Robie06
3	0	5	3	0.67	0.11	5.711753e-008	6.490627e-008	12559.749589	-13.636339	-13.851789	16.41791	3-0S(3)	Bragg82
3	0	5	3	0.68	0.03	5.797003e-008	6.490627e-008	12559.749589	-11.965217	-12.177499	4.411765	3-0S(3)	Robie06
4	0	2	0	0.0819	0.0074	2.285076e-009	3.681999e-009	15535.743644	-61.132452	-64.74765	9.035409	4-0S(0)	Bragg82
4	0	2	0	0.086	0.02	2.39947e-009	3.681999e-009	15535.743644	-53.450512	-56.893356	23.255814	4-0S(0)	Ferguson93
4	0	3	1	0.528	0.074	6.371568e-009	7.059938e-009	15699.801425	-10.803777	-12.866848	14.015152	4-0S(1)	Bragg82
4	0	3	1	0.573	0.033	6.914599e-009	7.059938e-009	15699.801425	-2.101915	-4.002965	5.759162	4-0S(1)	Brault80
4	0	3	1	0.353	0.053	4.259779e-009	7.059938e-009	15699.801425	-65.734842	-68.820683	15.014164	4-0S(1)	Trauger78
4	0	3	1	0.51	0.063	6.154355e-009	7.059938e-009	15699.801425	-14.714507	-16.850393	12.352941	4-0S(1)	Ferguson93
4	0	4	2	0.089	0.015	8.025067e-009	1.090072e-008	15836.329943	-35.833383	-37.974424	16.853933	4-0S(2)	Bragg82
4	0	5	3	0.093	0.022	1.277639e-008	1.517253e-008	15943.950353	-18.754437	-20.353089	23.655914	4-0S(3)	Bragg82
5	0	3	1	0.065	0.037	1.137646e-009	1.603672e-009	18907.51797	-40.964061	-46.550069	56.923077	5-0S(1)	Ferguson93


==> anc/QMFs_em.f <==
c Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of the calculated X-X ro-vibrational 
c transition intensities in molecular hydrogen". 

c Notations:
c RMS for Q2ofr, root-mean-square deviation, Eq.(3), of the given analytical QMF from set II ab initio values.
c RMS for Quadr, root-mean-square deviation, Eq.(3), of the given analytical QMF from set I ab initio values.
c Red_chi2 for QMF, reduced chi^2 of Eq.(2) for the qudrupole-moment function.
c Red_chi2 for TQM, reduced chi^2 of Eq.(2) for the transition quadrupole moment.

c Quadrupole moment, bond length, and all numerical parameters are in au.
c sig, uncertainties sigma_{alpha,i} (au) in Eq.(2).

c Output files contain the results calculated with the given QMF and H2_spectre potential of Komasa19.


      REAL*8 function irreg15(r)
C Quadrupole momentum (atomic units):
C FUNCTION Irreg15. sig=1.d-5. Fit QMF.
C Output file: "Fit_OUT_Irreg15_Paper.dat".
C The difference with ab initio at equilibrium is 2.3e-5.
C RMS for Q2ofr =   1.880868455873805E-005
C RMS for Quadr =   1.288029468528710E-005
C Red_chi2 for QMF =    1.86193988856346     
C Red_chi2 for TQM =    7.23844820965577     
      INTEGER nc
      parameter (nc=15)
      REAL*8 c(nc)
      REAL*8 r,x,z,s
      data c /  0.187781856280800991D+00,
     &          0.294089886360517916D+00, 
     &          0.286628646122335828D+01,
     &          0.128671174431540063D+02, 
     &          0.355862053822104644D+06,
     &         -0.337515767219883201D+05, 
     &         -0.520198706236177939D+06,
     &         -0.538024599336454063D+06, 
     &          0.252307072345336965D+05,
     &          0.779638395377022214D+06,
     &          0.745425730200737016D+06,
     &         -0.288353517803987488D+06,
     &         -0.707145230019010021D+06,
     &         -0.256759252040778410D+05,
     &          0.208357454356354050D+06 /                         
         x=1.d0-exp(-c(1)*r)
         z=1.d0-2.d0*exp(-c(2)*r)
         s=c(nc)
         do i=nc-1,5,-1
           s=c(i)+z*s
         end do
         irreg15=s*x**6/r**4/sqrt((r**2-c(3)**2)**2+c(4)**2)
      return
      end

      REAL*8 function irreg15exp(r)
C Quadrupole momentum (atomic units):
C FUNCTION Irreg15exp. sig=1.d-3, Fit QMF + TQM.
C Output file: "Fit_TDM_DMF-0_001.dat".
C The difference with ab initio at equilibrium is 1.4e-3.
C RMS for Q2ofr =   6.571660275733923E-004
C RMS for Quadr =   3.551553546519875E-004
C Red_chi2 for DMF =   0.159158628089955     
C Red_chi2 for TDM =    1.66029749812035     
      INTEGER nc
      parameter (nc=15)
      REAL*8 c(nc)
      REAL*8 r,x,z,s
      data c /  0.166837468041094977D+00,
     &          0.439079977150819534D+00, 
     &          0.267384368123135197D+01,
     &          0.129553960525381768D+02, 
     &          0.612267654878474423D+06,
     &          0.157519496131569729D+06, 
     &         -0.218290624749396258D+06,
     &         -0.564620964826375013D+06, 
     &         -0.385047656690696895D+05,
     &          0.104015067833816935D+07,
     &         -0.218684203712162422D+07,
     &         -0.301767261344714230D+07,
     &          0.428479352779284492D+07,
     &          0.245562880108010117D+07,
     &         -0.252138776312653674D+07 /                         
         x=1.d0-exp(-c(1)*r)
         z=1.d0-2.d0*exp(-c(2)*r)
         s=c(nc)
         do i=nc-1,5,-1
           s=c(i)+z*s
         end do
         irreg15exp=s*x**6/r**4/sqrt((r**2-c(3)**2)**2+c(4)**2)
      return
      end

      REAL*8 function quadr16(r)
C Quadrupole momentum (atomic units):
C FUNCTION Quadr16. sig=1/sqrt(QMF). Fit QMF.
C Output file: "Fit_OUT_Quadr16_Paper.dat".
C The difference with ab initio at equilibrium is 0.9e-5.
C RMS for Q2ofr =   9.475845840902663E-005
C RMS for Quadr =   1.525227491095374E-004
      INTEGER nc
      parameter (nc=17)
      REAL*8 c(nc)
      REAL*8 r,s,x,x6,x8,x10
      data    c                          /
     &         -0.198215210480257315D+04,
     &         -0.584259536278038431D+05, 
     &         -0.156872920402033633D+06,
     &          0.516223860314880221D+04, 
     &          0.152490182620936492D+07,
     &          0.901364488491808623D+07,
     &          0.408257694265057047D+01,
     &         -0.546051369470410375D+01, 
     &         -0.107718730462978352D+01,
     &         -0.596920412026900227D+01,
     &         -0.324591365984791480D+02, 
     &          0.310051683253606768D+03,
     &         -0.124470405377017960D+04,
     &          0.281130841889364910D+04,
     &         -0.368042772401799721D+04,
     &          0.261629976618716273D+04,
     &         -0.766562048828159845D+03 /                         
         x=r**2/(r**2+c(7))
         s=x*c(nc)
         do i=nc-1,8,-1
           s=x*(c(i)+s)
         end do
         x6=r**6
         x8=r**8
         x10=r**10
         quadr16=s*(c(1)/(x6+c(4))+c(2)/(x8+c(5))+c(3)/(x10+c(6)))
      return
      end



==> anc/TQMs_em.txt <==

 Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of 
 the calculated X-X ro-vibrational transition intensities in molecular hydrogen". 

 There are two sections, one for the S(0) and O(2) lines, the other for Q(1).

 Transition quadrupole moment TQM(i,k) for the S(0), Q(1), and O(2) lines.
 TQM(i,k) = <J=2,v=i|QMF|J=0,v=k> for S(0) at k > i and for O(2) at k < i.
 TQM(i,k) = <J=1,v=i|QMF|J=1,v=k> for Q(1) at k > i and k < i.
 Substring 1: Spline interpolation of Komasa19 ab initio data (set II).
 Substring 2: Spline interpolation of Wolniewicz98 ab initio data.(set I)
 Substring 3: irreg15.

 Section 1. Lines O(2) below diagonal and S(0) above diagonal:

                0               1               2               3               4               5               6               7               8               9              10              11              12              13              14
    0     0.96942E+00    -0.15646E+00    -0.23273E-01    -0.38645E-02    -0.86185E-03    -0.24369E-03    -0.81554E-04    -0.30967E-04    -0.12995E-04    -0.59186E-05    -0.28882E-05    -0.14978E-05    -0.82044E-06    -0.46632E-06    -0.24086E-06
    0     0.96942E+00    -0.15646E+00    -0.23273E-01    -0.38645E-02    -0.86188E-03    -0.24373E-03    -0.81594E-04    -0.31003E-04    -0.13032E-04    -0.59594E-05    -0.29306E-05    -0.15377E-05    -0.85469E-06    -0.49305E-06    -0.25739E-06
    0     0.96943E+00    -0.15645E+00    -0.23279E-01    -0.38720E-02    -0.86494E-03    -0.24363E-03    -0.80471E-04    -0.29899E-04    -0.12232E-04    -0.54480E-05    -0.26246E-05    -0.13614E-05    -0.75542E-06    -0.43821E-06    -0.23029E-06

    1    -0.19516E+00     0.10722E+01    -0.21827E+00    -0.42702E-01    -0.83452E-02    -0.20881E-02    -0.65108E-03    -0.23837E-03    -0.98610E-04    -0.45090E-04    -0.22477E-04    -0.12087E-04    -0.69317E-05    -0.41255E-05    -0.22011E-05
    1    -0.19516E+00     0.10722E+01    -0.21827E+00    -0.42702E-01    -0.83453E-02    -0.20882E-02    -0.65116E-03    -0.23850E-03    -0.98741E-04    -0.45193E-04    -0.22550E-04    -0.12144E-04    -0.69830E-05    -0.41717E-05    -0.22329E-05
    1    -0.19515E+00     0.10722E+01    -0.21826E+00    -0.42703E-01    -0.83537E-02    -0.20948E-02    -0.65320E-03    -0.23772E-03    -0.97054E-04    -0.43556E-04    -0.21264E-04    -0.11221E-04    -0.63465E-05    -0.37492E-05    -0.19952E-05

    2    -0.21149E-01    -0.27733E+00     0.11734E+01    -0.26060E+00    -0.63913E-01    -0.14335E-01    -0.39526E-02    -0.13408E-02    -0.53195E-03    -0.23795E-03    -0.11747E-03    -0.63120E-04    -0.36422E-04    -0.21901E-04    -0.11789E-04
    2    -0.21149E-01    -0.27733E+00     0.11734E+01    -0.26060E+00    -0.63913E-01    -0.14335E-01    -0.39528E-02    -0.13409E-02    -0.53202E-03    -0.23809E-03    -0.11768E-03    -0.63364E-04    -0.36642E-04    -0.22068E-04    -0.11886E-04
    2    -0.21156E-01    -0.27732E+00     0.11734E+01    -0.26061E+00    -0.63909E-01    -0.14340E-01    -0.39609E-02    -0.13460E-02    -0.53333E-03    -0.23711E-03    -0.11587E-03    -0.61508E-04    -0.35071E-04    -0.20879E-04    -0.11169E-04

    3    -0.24798E-02    -0.39941E-01    -0.33828E+00     0.12715E+01    -0.28895E+00    -0.87158E-01    -0.22187E-01    -0.66756E-02    -0.24405E-02    -0.10415E-02    -0.50082E-03    -0.26555E-03    -0.15245E-03    -0.91581E-04    -0.49300E-04
    3    -0.24798E-02    -0.39941E-01    -0.33828E+00     0.12715E+01    -0.28895E+00    -0.87158E-01    -0.22187E-01    -0.66759E-02    -0.24410E-02    -0.10418E-02    -0.50105E-03    -0.26565E-03    -0.15244E-03    -0.91531E-04    -0.49270E-04
    3    -0.24872E-02    -0.39942E-01    -0.33828E+00     0.12715E+01    -0.28896E+00    -0.87155E-01    -0.22186E-01    -0.66815E-02    -0.24478E-02    -0.10460E-02    -0.50242E-03    -0.26521E-03    -0.15121E-03    -0.90212E-04    -0.48348E-04

    4    -0.36512E-03    -0.56569E-02    -0.61515E-01    -0.38479E+00     0.13644E+01    -0.30399E+00    -0.11235E+00    -0.32382E-01    -0.10597E-01    -0.41525E-02    -0.18965E-02    -0.97540E-03    -0.54912E-03    -0.32580E-03    -0.17432E-03
    4    -0.36514E-03    -0.56570E-02    -0.61515E-01    -0.38479E+00     0.13644E+01    -0.30399E+00    -0.11235E+00    -0.32383E-01    -0.10597E-01    -0.41532E-02    -0.18964E-02    -0.97515E-03    -0.54946E-03    -0.32651E-03    -0.17488E-03
    4    -0.36770E-03    -0.56659E-02    -0.61511E-01    -0.38480E+00     0.13644E+01    -0.30400E+00    -0.11235E+00    -0.32379E-01    -0.10597E-01    -0.41582E-02    -0.19021E-02    -0.97919E-03    -0.55166E-03    -0.32744E-03    -0.17518E-03

    5    -0.54994E-04    -0.98240E-03    -0.10243E-01    -0.86338E-01    -0.41794E+00     0.14493E+01    -0.30462E+00    -0.13900E+00    -0.45557E-01    -0.16267E-01    -0.68188E-02    -0.33123E-02    -0.18062E-02    -0.10551E-02    -0.56080E-03
    5    -0.55033E-04    -0.98244E-03    -0.10243E-01    -0.86338E-01    -0.41794E+00     0.14493E+01    -0.30463E+00    -0.13899E+00    -0.45560E-01    -0.16263E-01    -0.68206E-02    -0.33170E-02    -0.18079E-02    -0.10542E-02    -0.55949E-03
    5    -0.54526E-04    -0.98861E-03    -0.10248E-01    -0.86335E-01    -0.41795E+00     0.14493E+01    -0.30463E+00    -0.13900E+00    -0.45559E-01    -0.16260E-01    -0.68208E-02    -0.33203E-02    -0.18121E-02    -0.10577E-02    -0.56161E-03

    6    -0.15748E-05    -0.18970E-03    -0.20405E-02    -0.16691E-01    -0.11464E+00    -0.43672E+00     0.15230E+01    -0.28862E+00    -0.16590E+00    -0.62430E-01    -0.24552E-01    -0.11074E-01    -0.57059E-02    -0.32094E-02    -0.16724E-02
    6    -0.16128E-05    -0.18978E-03    -0.20407E-02    -0.16691E-01    -0.11464E+00    -0.43672E+00     0.15230E+01    -0.28863E+00    -0.16588E+00    -0.62454E-01    -0.24549E-01    -0.11057E-01    -0.56982E-02    -0.32124E-02    -0.16772E-02
    6    -0.30377E-06    -0.19109E-03    -0.20488E-02    -0.16691E-01    -0.11464E+00    -0.43672E+00     0.15230E+01    -0.28862E+00    -0.16589E+00    -0.62459E-01    -0.24547E-01    -0.11053E-01    -0.56968E-02    -0.32127E-02    -0.16779E-02

    7     0.65813E-05    -0.27450E-04    -0.47265E-03    -0.37538E-02    -0.25642E-01    -0.14636E+00    -0.43878E+00     0.15808E+01    -0.25284E+00    -0.19054E+00    -0.83588E-01    -0.36690E-01    -0.17903E-01    -0.96634E-02    -0.49289E-02
    7     0.65476E-05    -0.27573E-04    -0.47274E-03    -0.37541E-02    -0.25642E-01    -0.14636E+00    -0.43879E+00     0.15808E+01    -0.25291E+00    -0.19046E+00    -0.83593E-01    -0.36746E-01    -0.17927E-01    -0.96553E-02    -0.49154E-02
    7     0.76747E-05    -0.26267E-04    -0.47720E-03    -0.37603E-02    -0.25638E-01    -0.14636E+00    -0.43879E+00     0.15808E+01    -0.25291E+00    -0.19046E+00    -0.83600E-01    -0.36750E-01    -0.17926E-01    -0.96531E-02    -0.49137E-02

    8     0.62784E-05     0.70575E-05    -0.10709E-03    -0.10029E-02    -0.64669E-02    -0.37992E-01    -0.18086E+00    -0.42068E+00     0.16166E+01    -0.19357E+00    -0.20778E+00    -0.10840E+00    -0.54160E-01    -0.28592E-01    -0.14262E-01
    8     0.62435E-05     0.69309E-05    -0.10714E-03    -0.10034E-02    -0.64666E-02    -0.37996E-01    -0.18084E+00    -0.42075E+00     0.16167E+01    -0.19375E+00    -0.20777E+00    -0.10828E+00    -0.54121E-01    -0.28620E-01    -0.14296E-01
    8     0.69919E-05     0.88637E-05    -0.10764E-03    -0.10101E-02    -0.64677E-02    -0.37994E-01    -0.18085E+00    -0.42075E+00     0.16167E+01    -0.19375E+00    -0.20776E+00    -0.10828E+00    -0.54126E-01    -0.28624E-01    -0.14298E-01

    9     0.47759E-05     0.12354E-04    -0.12028E-04    -0.29167E-03    -0.19478E-02    -0.10765E-01    -0.54918E-01    -0.21638E+00    -0.37803E+00     0.16221E+01    -0.10732E+00    -0.20846E+00    -0.13161E+00    -0.74719E-01    -0.38005E-01
    9     0.47368E-05     0.12259E-04    -0.12173E-04    -0.29196E-03    -0.19486E-02    -0.10761E-01    -0.54944E-01    -0.21630E+00    -0.37823E+00     0.16223E+01    -0.10736E+00    -0.20862E+00    -0.13163E+00    -0.74658E-01    -0.37951E-01
    9     0.51761E-05     0.13937E-04    -0.10583E-04    -0.29548E-03    -0.19542E-02    -0.10757E-01    -0.54948E-01    -0.21630E+00    -0.37823E+00     0.16223E+01    -0.10736E+00    -0.20862E+00    -0.13162E+00    -0.74657E-01    -0.37952E-01

   10     0.34628E-05     0.11073E-04     0.12069E-04    -0.79358E-04    -0.67352E-03    -0.36103E-02    -0.17647E-01    -0.77824E-01    -0.24868E+00    -0.30609E+00     0.15859E+01     0.83572E-02    -0.17730E+00    -0.13702E+00    -0.76604E-01
   10     0.34222E-05     0.11009E-04     0.11849E-04    -0.79562E-04    -0.67335E-03    -0.36127E-02    -0.17643E-01    -0.77836E-01    -0.24865E+00    -0.30614E+00     0.15859E+01     0.84464E-02    -0.17734E+00    -0.13709E+00    -0.76643E-01
   10     0.36604E-05     0.12231E-04     0.14003E-04    -0.80090E-04    -0.67891E-03    -0.36136E-02    -0.17640E-01    -0.77843E-01    -0.24864E+00    -0.30615E+00     0.15860E+01     0.84430E-02    -0.17735E+00    -0.13709E+00    -0.76642E-01

   11     0.24983E-05     0.87482E-05     0.16142E-04    -0.11868E-04    -0.25142E-03    -0.14190E-02    -0.66144E-02    -0.28737E-01    -0.10756E+00    -0.26943E+00    -0.19990E+00     0.14904E+01     0.14932E+00    -0.92148E-01    -0.83649E-01
   11     0.24605E-05     0.86987E-05     0.15900E-04    -0.11941E-04    -0.25114E-03    -0.14240E-02    -0.65950E-02    -0.28797E-01    -0.10744E+00    -0.26959E+00    -0.19983E+00     0.14904E+01     0.14938E+00    -0.92164E-01    -0.83677E-01
   11     0.25811E-05     0.95215E-05     0.17885E-04    -0.10798E-04    -0.25461E-03    -0.14280E-02    -0.65917E-02    -0.28799E-01    -0.10744E+00    -0.26959E+00    -0.19983E+00     0.14904E+01     0.14939E+00    -0.92166E-01    -0.83681E-01

   12     0.18063E-05     0.66294E-05     0.14571E-04     0.86877E-05    -0.95472E-04    -0.63502E-03    -0.29040E-02    -0.12081E-01    -0.46610E-01    -0.14135E+00    -0.26332E+00    -0.58403E-01     0.13100E+01     0.29009E+00     0.46143E-01
   12     0.17743E-05     0.65829E-05     0.14357E-04     0.87321E-05    -0.95897E-04    -0.63638E-03    -0.28977E-02    -0.12100E-01    -0.46583E-01    -0.14135E+00    -0.26337E+00    -0.58341E-01     0.13099E+01     0.29016E+00     0.46200E-01
   12     0.18309E-05     0.71171E-05     0.15941E-04     0.10451E-04    -0.97378E-04    -0.64076E-03    -0.28969E-02    -0.12098E-01    -0.46589E-01    -0.14135E+00    -0.26338E+00    -0.58335E-01     0.13099E+01     0.29016E+00     0.46203E-01

   13     0.12804E-05     0.48248E-05     0.11448E-04     0.12797E-04    -0.35046E-04    -0.31343E-03    -0.14406E-02    -0.58396E-02    -0.22101E-01    -0.71866E-01    -0.16618E+00    -0.20350E+00     0.10451E+00     0.10029E+01     0.33013E+00
   13     0.12557E-05     0.47806E-05     0.11291E-04     0.12863E-04    -0.35858E-04    -0.31188E-03    -0.14460E-02    -0.58246E-02    -0.22143E-01    -0.71790E-01    -0.16624E+00    -0.20354E+00     0.10459E+00     0.10029E+01     0.33012E+00
   13     0.12796E-05     0.51185E-05     0.12448E-04     0.14507E-04    -0.36135E-04    -0.31530E-03    -0.14470E-02    -0.58219E-02    -0.22146E-01    -0.71790E-01    -0.16624E+00    -0.20354E+00     0.10459E+00     0.10029E+01     0.33012E+00

   14     0.78550E-06     0.29997E-05     0.73533E-05     0.98373E-05    -0.11923E-04    -0.15355E-03    -0.71667E-03    -0.28836E-02    -0.10662E-01    -0.35436E-01    -0.88501E-01    -0.13797E+00    -0.64183E-01     0.22008E+00     0.49669E+00
   14     0.76971E-06     0.29670E-05     0.72607E-05     0.98742E-05    -0.12580E-04    -0.15170E-03    -0.72348E-03    -0.28647E-02    -0.10704E-01    -0.35373E-01    -0.88536E-01    -0.13801E+00    -0.64126E-01     0.22007E+00     0.49675E+00
   14     0.77856E-06     0.31577E-05     0.79715E-05     0.11021E-04    -0.12430E-04    -0.15378E-03    -0.72474E-03    -0.28628E-02    -0.10706E-01    -0.35375E-01    -0.88533E-01    -0.13802E+00    -0.64122E-01     0.22007E+00     0.49674E+00


 Section 2. Lines Q(1):

                0               1               2               3               4               5               6               7               8               9              10              11              12              13              14
    0     0.96847E+00    -0.17572E+00    -0.22442E-01    -0.32097E-02    -0.61617E-03    -0.14774E-03    -0.40067E-04    -0.11185E-04    -0.27114E-05    -0.15165E-06     0.56691E-06     0.69192E-06     0.62675E-06     0.49830E-06     0.31917E-06
    0     0.96847E+00    -0.17572E+00    -0.22442E-01    -0.32097E-02    -0.61619E-03    -0.14778E-03    -0.40106E-04    -0.11220E-04    -0.27482E-05    -0.19232E-06     0.52485E-06     0.65268E-06     0.59336E-06     0.47235E-06     0.30272E-06
    0     0.96848E+00    -0.17571E+00    -0.22448E-01    -0.32172E-02    -0.61897E-03    -0.14746E-03    -0.38875E-04    -0.10098E-04    -0.19718E-05     0.28237E-06     0.79528E-06     0.79924E-06     0.66947E-06     0.51032E-06     0.32005E-06

    1    -0.17572E+00     0.10716E+01    -0.24767E+00    -0.41741E-01    -0.70873E-02    -0.15452E-02    -0.41800E-03    -0.12965E-03    -0.43298E-04    -0.14648E-04    -0.45174E-05    -0.84307E-06     0.43113E-06     0.74633E-06     0.59028E-06
    1    -0.17572E+00     0.10716E+01    -0.24767E+00    -0.41741E-01    -0.70874E-02    -0.15452E-02    -0.41808E-03    -0.12978E-03    -0.43428E-04    -0.14748E-04    -0.45870E-05    -0.89751E-06     0.38098E-06     0.69994E-06     0.55685E-06
    1    -0.17571E+00     0.10716E+01    -0.24766E+00    -0.41742E-01    -0.70961E-02    -0.15516E-02    -0.41971E-03    -0.12870E-03    -0.41596E-04    -0.13079E-04    -0.33283E-05    -0.23310E-07     0.96534E-06     0.10790E-05     0.77225E-06

    2    -0.22442E-01    -0.24767E+00     0.11733E+01    -0.29928E+00    -0.63335E-01    -0.12444E-01    -0.30213E-02    -0.90533E-03    -0.31447E-03    -0.12063E-03    -0.49529E-04    -0.21266E-04    -0.93704E-05    -0.41785E-05    -0.17861E-05
    2    -0.22442E-01    -0.24767E+00     0.11733E+01    -0.29928E+00    -0.63335E-01    -0.12444E-01    -0.30211E-02    -0.90523E-03    -0.31440E-03    -0.12048E-03    -0.49307E-04    -0.21022E-04    -0.91534E-05    -0.40173E-05    -0.16907E-05
    2    -0.22448E-01    -0.24766E+00     0.11733E+01    -0.29928E+00    -0.63332E-01    -0.12449E-01    -0.30294E-02    -0.91009E-03    -0.31533E-03    -0.11931E-03    -0.47515E-04    -0.19327E-04    -0.77807E-05    -0.29977E-05    -0.10610E-05

    3    -0.32097E-02    -0.41741E-01    -0.29928E+00     0.12718E+01    -0.33667E+00    -0.87585E-01    -0.19686E-01    -0.52646E-02    -0.17246E-02    -0.66027E-03    -0.28329E-03    -0.13312E-03    -0.67643E-04    -0.36455E-04    -0.18657E-04
    3    -0.32097E-02    -0.41741E-01    -0.29928E+00     0.12718E+01    -0.33668E+00    -0.87584E-01    -0.19686E-01    -0.52650E-02    -0.17251E-02    -0.66058E-03    -0.28350E-03    -0.13320E-03    -0.67613E-04    -0.36400E-04    -0.18627E-04
    3    -0.32172E-02    -0.41742E-01    -0.29928E+00     0.12718E+01    -0.33668E+00    -0.87581E-01    -0.19686E-01    -0.52709E-02    -0.17319E-02    -0.66443E-03    -0.28441E-03    -0.13237E-03    -0.66105E-04    -0.34889E-04    -0.17566E-04

    4    -0.61617E-03    -0.70873E-02    -0.63335E-01    -0.33667E+00     0.13653E+01    -0.36074E+00    -0.11456E+00    -0.29379E-01    -0.86227E-02    -0.30637E-02    -0.12797E-02    -0.60477E-03    -0.31450E-03    -0.17477E-03    -0.91823E-04
    4    -0.61619E-03    -0.70874E-02    -0.63335E-01    -0.33668E+00     0.13653E+01    -0.36074E+00    -0.11456E+00    -0.29380E-01    -0.86225E-02    -0.30645E-02    -0.12796E-02    -0.60453E-03    -0.31490E-03    -0.17554E-03    -0.92437E-04
    4    -0.61897E-03    -0.70961E-02    -0.63332E-01    -0.33668E+00     0.13653E+01    -0.36075E+00    -0.11456E+00    -0.29376E-01    -0.86232E-02    -0.30698E-02    -0.12852E-02    -0.60828E-03    -0.31671E-03    -0.17611E-03    -0.92489E-04

    5    -0.14774E-03    -0.15452E-02    -0.12444E-01    -0.87585E-01    -0.36074E+00     0.14509E+01    -0.37040E+00    -0.14398E+00    -0.42295E-01    -0.13669E-01    -0.52495E-02    -0.23664E-02    -0.12130E-02    -0.67711E-03    -0.35863E-03
    5    -0.14778E-03    -0.15452E-02    -0.12444E-01    -0.87584E-01    -0.36074E+00     0.14509E+01    -0.37041E+00    -0.14398E+00    -0.42298E-01    -0.13665E-01    -0.52517E-02    -0.23712E-02    -0.12144E-02    -0.67582E-03    -0.35701E-03
    5    -0.14746E-03    -0.15516E-02    -0.12449E-01    -0.87581E-01    -0.36075E+00     0.14509E+01    -0.37041E+00    -0.14399E+00    -0.42297E-01    -0.13661E-01    -0.52523E-02    -0.23749E-02    -0.12187E-02    -0.67928E-03    -0.35914E-03
    
    6    -0.40067E-04    -0.41800E-03    -0.30211E-02    -0.19686E-01    -0.11456E+00    -0.37040E+00     0.15253E+01    -0.36338E+00    -0.17494E+00    -0.59388E-01    -0.21346E-01    -0.89194E-02    -0.43226E-02    -0.23279E-02    -0.12107E-02
    6    -0.40106E-04    -0.41808E-03    -0.30213E-02    -0.19686E-01    -0.11456E+00    -0.37041E+00     0.15254E+01    -0.36340E+00    -0.17492E+00    -0.59413E-01    -0.21343E-01    -0.89009E-02    -0.43160E-02    -0.23323E-02    -0.12167E-02
    6    -0.38875E-04    -0.41971E-03    -0.30294E-02    -0.19686E-01    -0.11456E+00    -0.37041E+00     0.15254E+01    -0.36339E+00    -0.17493E+00    -0.59417E-01    -0.21340E-01    -0.88976E-02    -0.43149E-02    -0.23330E-02    -0.12178E-02
    
    7    -0.11185E-04    -0.12965E-03    -0.90523E-03    -0.52646E-02    -0.29379E-01    -0.14398E+00    -0.36338E+00     0.15840E+01    -0.33638E+00    -0.20528E+00    -0.81664E-01    -0.33101E-01    -0.15142E-01    -0.78173E-02    -0.39803E-02
    7    -0.11220E-04    -0.12978E-03    -0.90533E-03    -0.52650E-02    -0.29380E-01    -0.14398E+00    -0.36340E+00     0.15841E+01    -0.33645E+00    -0.20520E+00    -0.81673E-01    -0.33159E-01    -0.15163E-01    -0.78050E-02    -0.39635E-02
    7    -0.10098E-04    -0.12870E-03    -0.91009E-03    -0.52709E-02    -0.29376E-01    -0.14399E+00    -0.36339E+00     0.15841E+01    -0.33645E+00    -0.20520E+00    -0.81680E-01    -0.33162E-01    -0.15162E-01    -0.78025E-02    -0.39617E-02
    
    8    -0.27114E-05    -0.43298E-04    -0.31440E-03    -0.17246E-02    -0.86227E-02    -0.42295E-01    -0.17494E+00    -0.33638E+00     0.16209E+01    -0.28531E+00    -0.23033E+00    -0.10925E+00    -0.50990E-01    -0.25646E-01    -0.12722E-01
    8    -0.27482E-05    -0.43428E-04    -0.31447E-03    -0.17251E-02    -0.86225E-02    -0.42298E-01    -0.17492E+00    -0.33645E+00     0.16210E+01    -0.28550E+00    -0.23031E+00    -0.10913E+00    -0.50959E-01    -0.25682E-01    -0.12761E-01
    8    -0.19718E-05    -0.41596E-04    -0.31533E-03    -0.17319E-02    -0.86232E-02    -0.42297E-01    -0.17493E+00    -0.33645E+00     0.16210E+01    -0.28550E+00    -0.23030E+00    -0.10914E+00    -0.50964E-01    -0.25686E-01    -0.12763E-01
    
    9    -0.15165E-06    -0.14648E-04    -0.12048E-03    -0.66027E-03    -0.30637E-02    -0.13669E-01    -0.59388E-01    -0.20528E+00    -0.28531E+00     0.16277E+01    -0.20603E+00    -0.24134E+00    -0.13818E+00    -0.74282E-01    -0.37510E-01
    9    -0.19232E-06    -0.14748E-04    -0.12063E-03    -0.66058E-03    -0.30645E-02    -0.13665E-01    -0.59413E-01    -0.20520E+00    -0.28550E+00     0.16279E+01    -0.20608E+00    -0.24149E+00    -0.13819E+00    -0.74211E-01    -0.37450E-01
    9     0.28237E-06    -0.13079E-04    -0.11931E-03    -0.66443E-03    -0.30698E-02    -0.13661E-01    -0.59417E-01    -0.20520E+00    -0.28550E+00     0.16279E+01    -0.20609E+00    -0.24149E+00    -0.13819E+00    -0.74211E-01    -0.37451E-01
   
   10     0.56691E-06    -0.45174E-05    -0.49307E-04    -0.28329E-03    -0.12797E-02    -0.52495E-02    -0.21346E-01    -0.81664E-01    -0.23033E+00    -0.20603E+00     0.15930E+01    -0.94762E-01    -0.22294E+00    -0.15387E+00    -0.84409E-01
   10     0.52485E-06    -0.45870E-05    -0.49529E-04    -0.28350E-03    -0.12796E-02    -0.52517E-02    -0.21343E-01    -0.81673E-01    -0.23031E+00    -0.20608E+00     0.15931E+01    -0.94679E-01    -0.22299E+00    -0.15394E+00    -0.84447E-01
   10     0.79528E-06    -0.33283E-05    -0.47515E-04    -0.28441E-03    -0.12852E-02    -0.52523E-02    -0.21340E-01    -0.81680E-01    -0.23030E+00    -0.20609E+00     0.15931E+01    -0.94682E-01    -0.22300E+00    -0.15394E+00    -0.84445E-01
   
   11     0.69192E-06    -0.84307E-06    -0.21022E-04    -0.13312E-03    -0.60477E-03    -0.23664E-02    -0.89194E-02    -0.33101E-01    -0.10925E+00    -0.24134E+00    -0.94762E-01     0.14995E+01     0.47168E-01    -0.15041E+00    -0.11357E+00
   11     0.65268E-06    -0.89751E-06    -0.21266E-04    -0.13320E-03    -0.60453E-03    -0.23712E-02    -0.89009E-02    -0.33159E-01    -0.10913E+00    -0.24149E+00    -0.94679E-01     0.14995E+01     0.47233E-01    -0.15044E+00    -0.11360E+00
   11     0.79924E-06    -0.23310E-07    -0.19327E-04    -0.13237E-03    -0.60828E-03    -0.23749E-02    -0.88976E-02    -0.33162E-01    -0.10914E+00    -0.24149E+00    -0.94682E-01     0.14995E+01     0.47238E-01    -0.15044E+00    -0.11361E+00
   
   12     0.62675E-06     0.43113E-06    -0.91534E-05    -0.67643E-04    -0.31450E-03    -0.12130E-02    -0.43226E-02    -0.15142E-01    -0.50990E-01    -0.13818E+00    -0.22294E+00     0.47168E-01     0.13214E+01     0.20059E+00    -0.95446E-02
   12     0.59336E-06     0.38098E-06    -0.93704E-05    -0.67613E-04    -0.31490E-03    -0.12144E-02    -0.43160E-02    -0.15163E-01    -0.50959E-01    -0.13819E+00    -0.22299E+00     0.47233E-01     0.13214E+01     0.20067E+00    -0.94868E-02
   12     0.66947E-06     0.96534E-06    -0.77807E-05    -0.66105E-04    -0.31671E-03    -0.12187E-02    -0.43149E-02    -0.15162E-01    -0.50964E-01    -0.13819E+00    -0.22300E+00     0.47238E-01     0.13214E+01     0.20067E+00    -0.94831E-02
   
   13     0.49830E-06     0.74633E-06    -0.40173E-05    -0.36455E-04    -0.17477E-03    -0.67711E-03    -0.23279E-02    -0.78173E-02    -0.25646E-01    -0.74282E-01    -0.15387E+00    -0.15041E+00     0.20059E+00     0.10174E+01     0.28310E+00
   13     0.47235E-06     0.69994E-06    -0.41785E-05    -0.36400E-04    -0.17554E-03    -0.67582E-03    -0.23323E-02    -0.78050E-02    -0.25682E-01    -0.74211E-01    -0.15394E+00    -0.15044E+00     0.20067E+00     0.10173E+01     0.28309E+00
   13     0.51032E-06     0.10790E-05    -0.29977E-05    -0.34889E-04    -0.17611E-03    -0.67928E-03    -0.23330E-02    -0.78025E-02    -0.25686E-01    -0.74211E-01    -0.15394E+00    -0.15044E+00     0.20067E+00     0.10173E+01     0.28309E+00
   
   14     0.31917E-06     0.59028E-06    -0.16907E-05    -0.18657E-04    -0.91823E-04    -0.35863E-03    -0.12107E-02    -0.39803E-02    -0.12722E-01    -0.37510E-01    -0.84409E-01    -0.11357E+00    -0.95446E-02     0.28310E+00     0.51577E+00
   14     0.30272E-06     0.55685E-06    -0.17861E-05    -0.18627E-04    -0.92437E-04    -0.35701E-03    -0.12167E-02    -0.39635E-02    -0.12761E-01    -0.37450E-01    -0.84447E-01    -0.11360E+00    -0.94868E-02     0.28309E+00     0.51582E+00
   14     0.32005E-06     0.77225E-06    -0.10610E-05    -0.17566E-04    -0.92489E-04    -0.35914E-03    -0.12178E-02    -0.39617E-02    -0.12763E-01    -0.37451E-01    -0.84445E-01    -0.11361E+00    -0.94831E-02     0.28309E+00     0.51582E+00



==> anc/parameters_em.txt <==

 Supplementary material to paper by V.G. Ushakov, S.A. Balashev, and E.S. Medvedev "Analysis of 
 the calculated X-X ro-vibrational transition intensities in molecular hydrogen". 

 For notations, see file Fit_OUT_Irreg15_Paper_em1.txt.

 Parameters of function irreg15.
 Atomic units.
 RMS for Q2ofr =   1.880868455873805E-005
 RMS for Quadr =   1.288029468528710E-005
 Red_chi2 for QMF =    1.86193988856346     
 Red_chi2 for TQM =    21.5790502723453     

 c1      0.294089886360517916D+00
 c2      0.187781856280800991D+00
 c3      0.286628646122335828D+01
 c4      0.128671174431540063D+02
 b0      0.355862053822104644D+06
 b1     -0.337515767219883201D+05
 b2     -0.520198706236177939D+06
 b3     -0.538024599336454063D+06
 b4      0.252307072345336965D+05
 b5      0.779638395377022214D+06
 b6      0.745425730200737016D+06
 b7     -0.288353517803987488D+06
 b8     -0.707145230019010021D+06
 b9     -0.256759252040778410D+05
 b10     0.208357454356354050D+06         

***************************************************

 Parameters of function irreg15exp.
 Atomic units.
 RMS for Q2ofr =   6.571660275733923E-004
 RMS for Quadr =   3.551553546519875E-004
 Red_chi2 for QMF =   0.159158628089955     
 Red_chi2 for TQM =    1.66029749812035     

 c1      0.439079977150819534D+00
 c2      0.166837468041094977D+00
 c3      0.267384368123135197D+01
 c4      0.129553960525381768D+02
 b0      0.612267654878474423D+06
 b1      0.157519496131569729D+06
 b2     -0.218290624749396258D+06
 b3     -0.564620964826375013D+06
 b4     -0.385047656690696895D+05
 b5      0.104015067833816935D+07
 b6     -0.218684203712162422D+07
 b7     -0.301767261344714230D+07
 b8      0.428479352779284492D+07
 b9      0.245562880108010117D+07
 b10    -0.252138776312653674D+07         

***************************************************

 Parameters of function quadr16.
 Atomic units.
 RMS for Q2ofr =   9.475845840897003E-005
 RMS for Quadr =   1.525227491095951E-004
 Red_chi2 for QMF =   1.835766753561141E-010
 Red_chi2 for TQM =    6.92197985211164     

 a1     -0.198215210480257315D+04
 a2      0.516223860314880221D+04
 a3     -0.584259536278038431D+05
 a4      0.152490182620936492D+07
 a5     -0.156872920402033633D+06
 a6      0.901364488491808623D+07
 r0^2    0.408257694265057047D+01
 q1     -0.546051369470410375D+01
 q2     -0.107718730462978352D+01
 q3     -0.596920412026900227D+01
 q4     -0.324591365984791480D+02
 q5      0.310051683253606768D+03
 q6     -0.124470405377017960D+04
 q7      0.281130841889364910D+04
 q8     -0.368042772401799721D+04
 q9      0.261629976618716273D+04
 q10    -0.766562048828159845D+03                         

***************************************************



